Up or down at every integer: Collatz-type maps of arbitrary sets and the up-down graph

For a set $S$ of positive integers let $T_S$ send $x$ to $\lceil 3x/2\rceil$ if $x\in S$ and to $\lceil x/2\rceil$ otherwise. The odd numbers give the Collatz map, the even numbers give it again after a shift by one, and $S=\mathbb{N}$ gives Mahler's map $x\mapsto\lceil 3x/2\rceil$. All these maps are subgraphs of the up-down graph $G$, in which every $x$ has the edges $x\to\lceil x/2\rceil$ and $x\to\lceil 3x/2\rceil$, and so are the families of maps in which the direction is forced at some numbers and free at the others. The cycles of the maps are the simple cycles of the subgraph, their divergent orbits are its rays, and all maps of a family are bounded exactly when the subgraph has no ray. We classify the simplest sets and show that density says little: some sets of density one send every orbit to 1, and some periodic sets of arbitrarily small density have increasing orbits. Every positive integer is the least element of a cycle of some map. The critical proportion of steps up is $\log_3 2$: cycles stay below it, divergent orbits stay above it, and both come arbitrarily close. For sets periodic modulo a power of 2, an effective up-frequency from a finite Markov chain takes the place of the density, and a finite computation can prove that every orbit reaches a cycle. Mahler's Z-number problem is implied by a question about one such map. Finally, we ask how far the Collatz map is from maps whose behaviour can be proved. Finite changes never help. Adding fewer than $\log_{3/2}N+1$ even numbers below $N$ makes an orbit increase, while removing the odd numbers congruent to 9 or 15 modulo 16, an eighth of all integers, gives a map all of whose orbits provably reach the cycle (1,2); removing 22 residue classes modulo 512, a proportion 0.043, also suffices.

==> anc/README.txt <==
Ancillary files of the paper
  O. Vasilyev, "Up or down at every integer: Collatz-type maps of arbitrary sets and the up-down graph".

Programs behind the computations of the paper (Appendix A), with the outputs of the main runs.
Statement numbers refer to the arXiv version of the paper.

How to run
  C:       gcc -O2 -o NAME NAME.c -lm        then  ./NAME [arguments]
  Python:  python3 NAME.py [arguments]       (run from this folder: checks2.py imports basics.py,
           straddle_exact.py imports unifdesc_exact.py, small_k.py imports uniq16.py, and certify2.py
           calls ./fincheck)
  table_mod.py, straddle.py, straddle_exact.py and critical.py use numpy; all other Python files use only
  the standard library.

Exact and floating-point arithmetic
  Whether a cycle of a residue graph is expanding (3^a > 2^l, with a steps up among l steps) is decided in
  integers: 971/1539 < log_3 2 < 665/1054 are neighbours in a Farey sequence, so for l <= 2592
        3^a > 2^l   <=>   1539 a > 971 l,
  and with the weight +568 at the residues where the map goes up and -971 at the others, the expanding cycles
  are the cycles of positive weight. modsearch.c, bruteforce.c, unifdesc_exact.py, uniq16.py and small_k.py use
  these weights; poscycles.py compares 3^a with 2^l directly. Floating point is used only for searching
  (unifdesc.c, straddle.py, greedymod.c, and the weights in certify2.py) and for decimal values (critical.py,
  heur.py, barely.py, pi for moduli above 64 in table_mod.py); what these searches find is confirmed exactly by
  unifdesc_exact.py, straddle_exact.py and check_certificate.py.

Checking the theorems of Section 6 without trusting the search programs
  check_certificate.py   independent exact check of a certificate: reads the weights c(r), checks the
                         inequalities f(r) c(s) <= theta c(r) on all edges of the residue graph over Q,
                         computes x1 and B as in Corollary 5.12, and checks that every 2 <= x <= B falls below
                         itself. Standard library only.
                            python3 check_certificate.py --hand16      the weights of Table 6.1 (Theorem 6.4)
                            python3 check_certificate.py cert_mod*.txt  the certificates of Table 6.2
  cert_mod4_3.txt, cert_mod8_3_7.txt, cert_mod16_9_15.txt, cert_mod16_11_15.txt, cert_mod32.txt, ...,
  cert_mod1024.txt       the certificates (removed residues, integer weights, exact theta, x1, B) for the
                         sets R_k of Table 6.2 (listed in Appendix A) and for the removal {11,15} mod 16
                         mentioned after Theorem 6.4
  results_check_certificate.txt   output of check_certificate.py on all of them

Sections 2-4 (the graph, the simplest classes, cycles)
  gcycles.c, gsmall.c, shortest.c, shortest_range.c, scc.py
                  census of the cycles of G (Table 4.1, Question 7.1); shortest cycles through n (Section 4)
                     usage: ./gcycles LMAX [1]   (all cycles of length <= LMAX; with 1, also list them)
  checks2.py      barriers of example sets (Section 3.1); cycles reached by orbits of n <= 2e5 for several sets
  checks3.py      sets with no two steps up in a row (Proposition 3.3(b)); depths and the density 3/5 of E
                  (Lemma 3.4); U(k^2) is never a square
  checks4.py      the path repeating up, up, down (Proposition 3.3(c)): simple for every y >= 37
  checks5.py      exact check of Theorem 4.1(c),(d) on all 4,723 cycles of length <= 21
                     usage: ./gcycles 21 1 > cyc21.txt ; python3 checks5.py cyc21.txt
  checks6.py      one-run cycles with least element n = 2..40 (Theorem 4.1(b)); n = 32 gives length 46
  misc_checks.py  the four maps shared with the family of the previous paper (Remark 1.2)
  dclosed.py      numerical check of one-way doors (Section 3.4) for a variant of W_m
                  (x-1 < 2^(m+1) or x-1 begins with 1 0^m in binary): D-closed, all orbits of x <= 2e5 reach 1
  reach.c, scc_odd.c, scc_all.py, even74.py, cyc28.py
                  the subgraphs G<0,B> for B = even and odd numbers (Question 7.5)
                     e.g. python3 scc_all.py 4000000 ; python3 even74.py
  primes_orbits.c orbits of the primes map for n <= 1e7 (Question 7.14)     usage: ./primes_orbits 10000000
  basics.py       helpers (U, D, orbits, primality)

Section 5 (near the threshold)
  barely.py       Theorem 5.2 and Table 5.1: thresholds y0 = C1/c from the proof; direct check for (2,1)
  critical.py     simulations of barely divergent paths; effective up-frequencies of simple periodic sets
  pi_examples.py  exact effective up-frequencies (closed classes, stationary laws over Q), Table 5.2
  straddle.py     the two "straddling" sets modulo 16 of Table 5.2 (floating-point search over all 2^16 sets)
  straddle_exact.py   the same optimization over all sets and closed classes, with the optima recomputed
                  over Q: both optima (39/112 and 23/80) are attained only by the sets of Table 5.2
  simcheck.py     simulation of orbits for the two straddling sets
  unifdesc.c      Table 5.3 in floating point (Karp's algorithm)                   usage: ./unifdesc 4
  unifdesc_exact.py   Table 5.3 in exact arithmetic: Bellman-Ford with the integer weights 568 and -971,
                  stationary laws over Q
  pi_extremes.py  exact pi for the extremal sets of Table 5.3 and for the removal sets modulo 32 and 64

Section 6 (the distance of the Collatz map from provable behaviour)
  mahler.py       Proposition 6.2: the even elements of the chain of 1 (173 of 340 below 1e60)
  heur.py         Remark 6.3: the first-moment heuristic (about 0.23 additions per unit of log x)
  certify_hand.py Theorem 6.4: the hand-made weights of Table 6.1 (theta = 75/76, B = 414) and the finite check
  certify2.py     search for a certificate for S = (odd numbers) minus residues modulo 2^k, followed by the
                  finite check with fincheck; writes the file cert_mod<2^k>....txt
                     usage: python3 certify2.py k r1 r2 ...      (compile fincheck.c first)
  fincheck.c      every 2 <= x <= B falls below itself under T_S              usage: ./fincheck k B r1 r2 ...
  modsearch.c     exact smallest modification modulo 2^k by branch and bound, in integer arithmetic
                  (mode 0: removals of odd residues; mode 1: arbitrary residues; mode 2: residues deleted from
                  the residue graph, the smallest set that meets every expanding cycle, Remark 6.6; with a
                  bound, only modifications of fewer than bound residues are searched)
                     usage: ./modsearch k [mode [bound]]     e.g. ./modsearch 7 0 ; ./modsearch 7 1 8 ; ./modsearch 7 2 8
  bruteforce.c    the same question by plain enumeration of all changes of at most t residues (k <= 6)
                     usage: ./bruteforce k mode t            e.g. ./bruteforce 6 1 4
  greedymod.c     randomized greedy upper bounds for removals (a floating-point heuristic; the sets it finds
                  are confirmed by their certificates)                         usage: ./greedymod k trials
  poscycles.py    the eleven expanding simple cycles of the residue graph of the odd numbers modulo 16;
                  greedy packings of disjoint expanding cycles (lower bounds in Table 6.2); about 2 minutes
  table_mod.py    Table 6.2: density, pi and worst cycle of the sets R_k (worst cycle: Karp's algorithm with
                  rational numbers; pi over Q for moduli up to 64)
  uniq16.py       the two changes of two residues modulo 16 that work: removing {9,15} or {11,15}
  small_k.py      the removals modulo 8 that work
  verify_mod.py   orbit statistics for several removal sets

Outputs
  results_certificates.txt        certify2.py for all R_k of Table 6.2 and for {11,15} modulo 16
  results_check_certificate.txt   check_certificate.py on all certificate files and on Table 6.1
  results_table_deltak.txt        table_mod.py
  results_modsearch.txt           modsearch.c for k = 2, ..., 7 and bruteforce.c for k = 3, ..., 6
  results_greedy_runs.txt         greedymod.c for k = 8, 9, 10, 11
  results_unifdesc_exact.txt      unifdesc_exact.py
  results_straddle_exact.txt      straddle_exact.py


==> anc/barely.py <==
# Explicit threshold y0 from the proof of the "barely divergent" theorem, and a direct check.
import math
def U(x): return (3*x+1)//2
def D(x): return (x+1)//2
L3 = math.log(2)/math.log(3)
for (r, s) in [(2, 1), (12, 7), (53, 31)]:
    L = r + s; rho = 3**r / 2**L
    assert 3**r > 2**L
    C1 = L * rho / (rho - 1)                       # sum of 1/z_i <= C1/y
    q0 = math.ceil((L + 1) / math.log2(rho))       # for q > q0 the ratio exceeds 2
    c = float('inf')
    ups = [1 if p < r else 0 for p in range(L)]
    for q in range(0, q0 + 1):
        for e in range(0, L):
            if q == 0 and e == 0: continue
            for p in range(L):
                A = sum(ups[(p + i) % L] for i in range(e))
                # |log(3^(q r + A) / 2^(q L + e))|
                val = abs((q*r + A) * math.log(3) - (q*L + e) * math.log(2))
                c = min(c, val)
    y0 = math.floor(C1 / c) + 1
    print(f"(r,s)=({r},{s}): up-fraction {r/L:.6f} (log_3 2 = {L3:.6f}), growth per block {rho:.6f}, "
          f"C1 = {C1:.1f}, c = {c:.3e}, proof gives y0 = {y0:.3e}")
# direct check for (2,1): smallest y from which the path is simple for a long time
def simple_from(y, r, s, blocks):
    seen = set(); z = y
    for b in range(blocks):
        for _ in range(r):
            if z in seen: return False
            seen.add(z); z = U(z)
        for _ in range(s):
            if z in seen: return False
            seen.add(z); z = D(z)
    return True
bad = [y for y in range(1, 2000) if not simple_from(y, 2, 1, 400)]
print("(2,1): y with a repetition (checked 400 blocks):", [y for y in bad if y < 60], "... largest:", max(bad))
bad = [y for y in range(1, 3000) if not simple_from(y, 12, 7, 300)]
print("(12,7): largest y < 3000 with a repetition within 300 blocks:", max(bad) if bad else None, "; count", len(bad))


==> anc/basics.py <==
# Independent checks of the basic facts for the up-down maps T_S.
import math, sys
from fractions import Fraction
def U(x): return (3*x+1)//2          # ceil(3x/2)
def D(x): return (x+1)//2            # ceil(x/2)

def orbit(x, inS, maxsteps=10**6):
    seen = {}; seq = []
    while x not in seen and len(seq) < maxsteps:
        seen[x] = len(seq); seq.append(x)
        x = U(x) if inS(x) else D(x)
    if x in seen:
        i = seen[x]; return seq, seq[i:]
    return seq, None

def canon(c):
    i = c.index(min(c)); return tuple(c[i:]+c[:i])

# --- 1. example orbits
def isprime(n):
    if n < 2: return False
    small = [2,3,5,7,11,13,17,19,23,29,31,37]
    for q in small:
        if n % q == 0: return n == q
    d = n-1; r = 0
    while d % 2 == 0: d//=2; r+=1
    for a in small:
        x = pow(a,d,n)
        if x in (1,n-1): continue
        for _ in range(r-1):
            x = x*x % n
            if x == n-1: break
        else: return False
    return True
sq = lambda x: math.isqrt(x)**2 == x
ex = {
 'odd (Collatz)': (lambda x: x%2==1, 7),
 'even (shifted Collatz)': (lambda x: x%2==0, 8),
 'primes': (isprime, 7),
 'squares': (sq, 49),
 '1 mod 4': (lambda x: x%4==1, 37),
 'mult of 3': (lambda x: x%3==0, 27),
}
for name,(f,x0) in ex.items():
    seq, cyc = orbit(x0, f)
    print(f"{name:24s} x0={x0}: {seq[:40]}{' ...' if len(seq)>40 else ''}  cycle={canon(cyc) if cyc else None} len={len(seq)}")

# Mahler orbit of 1
M = [1]
for _ in range(200): M.append(U(M[-1]))
Mset = set(M)
print("Mahler orbit of 1:", M[:20])
# K_1
for r in (50,100,200):
    print(r, float(Fraction(M[r]*2**r, 3**r)), float(Fraction((M[r]+1)*2**r, 3**r)))


==> anc/bruteforce.c <==
/* Independent confirmation of the small entries of Table 6.2 by plain enumeration: among all changes of at most t
   residues of the residue graph of the odd numbers modulo 2^k, which ones are uniformly descending?
   mode 0: only removals of odd residues; mode 1: arbitrary residues (odd ones removed, even ones added).
   Exact: Bellman-Ford with the integer weights 568 (up) and -971 (down), as in modsearch.c.
   usage: bruteforce k mode t      e.g.  ./bruteforce 4 1 2 ; ./bruteforce 5 1 3 ; ./bruteforce 6 1 4   (16 seconds) */
#include <stdio.h>
#include <stdlib.h>
static int K, M, T, MODE; static unsigned char cur[2048]; static int nu[2048], nd[2048]; static long count, good;
static int uniformly_descending(void){
  static long dist[2048];
  for (int r = 0; r < M; r++) dist[r] = 0;
  for (int it = 0; it <= M; it++){
    int changed = 0;
    for (int r = 0; r < M; r++){
      long w = cur[r] ? 568 : -971; int g = cur[r] ? nu[r] : nd[r];
      for (int b = 0; b < 2; b++){
        int s = (g + b*(M/2)) % M;
        if (dist[r] + w > dist[s]){ dist[s] = dist[r] + w; changed = 1; }
      }
    }
    if (!changed) return 1;
  }
  return 0;
}
static void rec(int start, int left){
  count++;
  if (uniformly_descending()){
    good++; printf("uniformly descending:");
    for (int r = 0; r < M; r++) if (cur[r] != (r & 1)) printf(" %d%s", r, cur[r] ? "+" : "-");
    printf("\n");
  }
  if (!left) return;
  for (int r = start; r < M; r++){
    if (MODE == 0 && !(r & 1)) continue;
    cur[r] ^= 1; rec(r + 1, left - 1); cur[r] ^= 1;
  }
}
int main(int argc, char **argv){
  if (argc < 4){ fprintf(stderr, "usage: bruteforce k mode t\n"); return 1; }
  K = atoi(argv[1]); MODE = atoi(argv[2]); T = atoi(argv[3]);
  if (K < 1 || K > 11){ fprintf(stderr, "k must be between 1 and 11\n"); return 1; }
  M = 1 << K;
  for (int r = 0; r < M; r++){ long rep = r ? r : M; nu[r] = (int)(((3*rep+1)/2) % M); nd[r] = (int)(((rep+1)/2) % M); cur[r] = r & 1; }
  rec(0, T);
  printf("k=%d mode %d: %ld sets with at most %d changes examined, %ld uniformly descending\n", K, MODE, count, T, good);
  return 0;
}


==> anc/cert_mod1024.txt <==
# certificate for S = odd numbers minus the residues below, modulo 2^k; check with check_certificate.py
k 10
removed 31 55 63 71 121 123 155 191 207 215 219 223 231 251 275 359 367 411 415 479 481 491 543 575 655 667 671 679 731 743 751 793 799 831 839 871 879 935 967 987 991 993 1019 1023
weights 100000 311189 207208 225547 103730 150182 112910 380257 100000 759592 100000 225547 100000 150182 380257 508714 100000 150182 380257 380257 100000 150182 126752 338731 100000 527688 100000 1288051 253197 253197 254666 100000 100000 411525 100000 225547 190360 190360 311189 759592 100000 857659 100000 253197 126752 150182 169571 1393965 100000 182457 264165 309394 100000 150182 644808 126752 126752 380257 126752 505780 127488 150182 100000 100000 100000 168593 206013 253197 100000 150182 112910 121490 121490 822052 121490 225547 175896 206013 380257 508714 100000 309394 429350 857659 100000 150182 126752 338731 100000 309394 100000 1454345 100000 150182 697829 857659 100000 618038 112259 225547 137175 168593 168593 464655 100000 1140772 100000 1099754 324668 324668 487594 974005 100000 150182 311189 311189 103730 150182 253197 338731 100000 126752 126752 285886 285886 571079 100000 225547 100000 547370 100000 225547 103131 150182 126752 505780 100000 968387 100000 618038 100000 150182 464655 571079 100000 336778 411525 505780 100000 150182 112910 338731 100000 311189 103131 309394 309394 309394 380257 225547 100000 732280 182457 225547 214936 214936 447948 648549 100000 382463 100000 380257 126752 150182 169571 1517341 100000 168593 168593 225547 100000 150182 728056 1054096 100000 505780 100000 822052 351365 351365 571079 100000 100000 253197 309394 309394 100000 150182 112910 759592 100000 254666 100000 309394 100000 150182 644808 100000 100000 411525 595815 618038 100000 150182 550545 162531 162531 169571 224246 274017 274017 336778 487594 100000 100000 648549 100000 225547 207208 207208 207208 100000 100000 1140772 100000 1093411 126752 150182 169571 150182 100000 150182 143947 547370 103131 150182 190360 380257 143117 618038 285886 100000 100000 429350 254666 338731 100000 253197 274017 336778 100000 150182 112910 1010333 100000 701878 100000 311189 103131 150182 253197 508714 100000 150182 484782 100000 100000 150182 309394 338731 100000 547370 100000 382463 232610 413913 285886 1140772 100000 150182 168593 225547 206013 206013 253197 1140772 100000 857659 100000 505780 100000 150182 169571 1402053 100000 206013 253197 253197 100000 150182 154885 1093411 154885 822052 233959 254666 380257 380257 112910 150182 100000 150182 366585 411525 112259 150182 112910 467351 108223 759592 108223 225547 224246 224246 324668 1517341 100000 324668 431841 648549 100000 150182 311189 338731 103730 253197 103730 1140772 126752 150182 759592 763999 100000 571079 100000 225547 100000 150182 112910 100000 100000 382463 100000 618038 364470 364470 527688 100000 100000 150182 253197 253197 100000 150182 411525 505780 190360 974005 190360 933568 285886 285886 100000 150182 100000 309394 126752 225547 182457 182457 182457 338731 100000 928183 100000 547370 100000 150182 380257 508714 100000 150182 127488 225547 100000 150182 168593 338731 100000 253197 100000 322796 322796 487594 732280 100000 100000 621623 206013 225547 298270 298270 309394 571079 100000 150182 100000 822052 275607 275607 190360 759592 100000 150182 100000 225547 112259 150182 137175 759592 137175 169571 168593 759592 244093 464655 571079 338731 100000 336778 324668 324668 100000 150182 112910 933568 103730 380257 103730 253197 103730 150182 100000 1583065 100000 150182 571079 571079 100000 150182 547370 547370 103131 169571 103131 382463 126752 150182 100000 100000 100000 100000 100000 225547 244093 274017 336778 411525 100000 732280 100000 311189 311189 311189 311189 150182 100000 150182 309394 309394 149316 150182 216183 1010333 100000 933568 214936 928183 127488 150182 382463 1147390 100000 413913 126752 225547 137971 150182 168593 759592 100000 380257 100000 253197 100000 150182 505780 508714 100000 150182 351365 621623 100000 150182 253197 338731 100000 380257 100000 1288051 126752 150182 254666 100000 100000 380257 100000 225547 242685 242685 351365 382463 100000 169571 100000 225547 168593 168593 169571 701878 100000 224246 274017 336778 100000 150182 648549 974005 117122 621623 207208 380257 190360 253197 571079 100000 100000 150182 126752 225547 100000 150182 112910 928183 103131 792494 103131 225547 126752 150182 618038 759592 100000 364470 429350 894809 100000 150182 253197 338731 100000 336778 100000 1393965 100000 150182 701878 1140772 100000 380257 103131 225547 126752 150182 126752 1288051 100000 1190185 100000 933568 214936 447948 547370 857659 100000 150182 413913 413913 137175 150182 127488 338731 198605 287545 206013 380257 100000 366585 100000 508714 100000 487594 100000 225547 183515 183515 206013 380257 100000 431841 100000 380257 100000 150182 233959 100000 100000 275607 380257 380257 100000 150182 112910 338731 112259 505780 112259 162531 162531 467351 759592 100000 100000 701878 224246 225547 216183 216183 324668 100000 100000 862635 100000 621623 207208 207208 253197 1140772 100000 150182 126752 225547 100000 150182 571079 933568 100000 380257 100000 792494 380257 380257 382463 150182 100000 150182 364470 364470 100000 150182 112910 380257 100000 254666 100000 336778 100000 150182 100000 1462783 100000 311189 285886 380257 100000 150182 309394 380257 182457 169571 182457 264165 264165 264165 100000 1140772 100000 644808 100000 225547 126752 150182 126752 100000 100000 1054096 100000 928183 206013 206013 253197 100000 100000 150182 487594 672738 121490 150182 621623 621623 143117 380257 298270 431841 100000 429350 112910 763999 100000 150182 275607 275607 100000 150182 112910 928183 100000 697829 112259 505780 112259 150182 169571 508714 100000 168593 464655 701878 100000 150182 336778 338731 100000 100000 100000 1295524 233959 311189 380257 100000 100000 253197 103730 225547 126752 150182 126752 1234576 100000 857659 100000 380257 100000 150182 169571 1140772 100000 150182 126752 225547 100000 150182 429350 928183 161594 826821 274017 254666 396728 411525 100000 100000 100000 150182 311189 311189 103131 150182 112910 149316 149316 380257 149316 225547 182457 182457 285886 933568 100000 447948 127488 644808 100000 150182 413913 505780 137971 169571 137971 1054096 168593 168593 380257 763999 100000 728056 100000 225547 100000 150182 112910 100000 100000 571079 100000 380257 100000 309394 380257 100000 100000 150182 126752 225547 100000 150182 380257 380257 122195 644808 242685 1241738 285886 595815 169571 225547 100000 550545 168593 225547 162531 224246 224246 338731 100000 487594 100000 672738 100000 150182 467351 759592 100000 207208 253197 253197 100000 150182 126752 338731 100000 169571 100000 857659 143947 547370 792494 150182 100000 380257 126752 225547 285886 285886 364470 100000 100000 254666 100000 826821 274017 274017 336778 508714 100000 150182 100000 225547 100000 150182 191464 380257 126752 253197 126752 380257 216183 484782 100000 225547 100000 309394 100000 447948 100000 150182 112910 122195 122195 505780 137175 225547 168593 168593 287545 1140772 100000 253197 366585 728056 100000 150182 155784 672738 155784 169571 183515 253197 253197 253197 431841 100000 100000 100000 100000 225547 233959 233959 275607 574392 100000 648549 100000 150182 232610 366585 505780 862635 100000 150182 467351 550545 108223 150182 464655 826821 143947 697829 216183 287545 287545 431841 574392 100000
theta 68671/68754
x1 828
B 19662


==> anc/cert_mod128.txt <==
# certificate for S = odd numbers minus the residues below, modulo 2^k; check with check_certificate.py
k 7
removed 9 27 47 55 95 111 121 127
weights 100000 225734 113494 227506 100000 150833 114384 509559 100000 100000 100000 337830 100000 150833 340481 517588 100000 150833 130838 295346 100000 150833 169853 343153 100000 337830 100000 195810 195810 195810 260231 150833 100000 258205 112610 227506 100000 150833 223976 774614 100000 172529 100000 340481 113494 150833 172529 100000 100000 150833 169853 227506 100000 150833 197347 100000 100000 340481 100000 509559 130838 295346 100000 227506 100000 169853 149658 227506 100000 150833 114384 677202 100000 260231 100000 227506 112610 150833 389458 517588 100000 223976 197347 445479 100000 150833 225734 343153 100000 172529 100000 392514 100000 169853 100000 100000 100000 297664 100000 227506 100000 150833 114384 592040 100000 392514 100000 448975 129819 150833 172529 100000 100000 150833 171186 227506 100000 150833 258205 343153 100000 148493 148493 513558 100000 197347 114384 100000
theta 113753/114384
x1 181
B 2107


==> anc/cert_mod16_11_15.txt <==
# certificate for S = odd numbers minus the residues below, modulo 2^k; check with check_certificate.py
k 4
removed 11 15
weights 1000 2324 1505 2384 1000 1544 1227 3680 1000 2925 1000 1000 1000 1544 1894 1000
theta 585/602
x1 35
B 196


==> anc/cert_mod16_9_15.txt <==
# certificate for S = odd numbers minus the residues below, modulo 2^k; check with check_certificate.py
k 4
removed 9 15
weights 1000 1544 1000 2384 1000 1544 1227 3680 1000 1000 1000 2384 1000 1544 1894 1000
theta 447/460
x1 35
B 196


==> anc/cert_mod256.txt <==
# certificate for S = odd numbers minus the residues below, modulo 2^k; check with check_certificate.py
k 8
removed 31 91 95 97 105 125 159 219 223 233 251 255
weights 100000 150833 100000 227506 100000 150833 114384 343153 100000 260231 100000 227506 100000 150833 172529 517588 100000 150833 149658 227506 100000 150833 114384 343153 100000 172529 100000 260231 100000 150833 260231 100000 100000 150833 100000 227506 100000 150833 114384 392514 100000 150833 100000 227506 100000 150833 172529 517588 100000 150833 100000 227506 100000 150833 130838 343153 100000 172529 100000 260231 130838 150833 100000 150833 100000 150833 100000 227506 100000 150833 114384 343153 100000 260231 100000 227506 100000 150833 197347 517588 100000 150833 100000 227506 100000 150833 114384 343153 100000 172529 100000 100000 100000 150833 260231 100000 100000 100000 100000 227506 100000 150833 114384 392514 100000 100000 100000 227506 100000 150833 172529 592040 100000 150833 100000 227506 100000 150833 130838 343153 100000 197347 100000 260231 100000 100000 100000 227506 100000 150833 100000 227506 100000 150833 114384 343153 100000 297664 100000 227506 100000 150833 172529 517588 100000 150833 130838 227506 100000 150833 114384 343153 100000 172529 100000 150833 100000 150833 260231 100000 100000 150833 100000 227506 100000 150833 114384 392514 100000 172529 100000 227506 100000 150833 172529 517588 100000 150833 100000 227506 100000 150833 100000 343153 100000 172529 100000 260231 149658 150833 100000 150833 100000 150833 100000 227506 100000 150833 114384 343153 100000 260231 100000 227506 100000 150833 197347 517588 100000 150833 100000 227506 100000 150833 114384 343153 100000 172529 100000 100000 100000 150833 297664 100000 100000 150833 100000 227506 100000 150833 114384 150833 100000 100000 100000 227506 100000 150833 172529 592040 100000 150833 100000 227506 100000 150833 130838 343153 100000 197347 100000 100000 100000 150833 114384 100000
theta 113753/114384
x1 181
B 1611


==> anc/cert_mod32.txt <==
# certificate for S = odd numbers minus the residues below, modulo 2^k; check with check_certificate.py
k 5
removed 7 19 25 31
weights 1000 3588 1847 2384 1196 1544 1227 1000 1000 4515 1000 5540 1847 1847 1894 5683 1000 2265 2324 1000 1000 1544 3588 3680 1000 1467 1467 6971 1505 2851 2925 1000
theta 5541/5702
x1 35
B 370


==> anc/cert_mod4_3.txt <==
# certificate for S = odd numbers minus the residues below, modulo 2^k; check with check_certificate.py
k 2
removed 3
weights 1000 1695 1000 1000
theta 100/113
x1 8
B 21


==> anc/cert_mod512.txt <==
# certificate for S = odd numbers minus the residues below, modulo 2^k; check with check_certificate.py
k 9
removed 31 63 91 125 143 159 207 219 223 233 287 297 311 347 353 415 457 463 489 503 507 511
weights 100000 223976 112610 227506 100000 150833 114384 509559 100000 509559 100000 227506 100000 150833 337830 517588 100000 150833 337830 337830 100000 150833 169853 343153 100000 295346 100000 227506 169853 169853 260231 100000 100000 337830 100000 227506 195810 195810 195810 768582 100000 150833 100000 256194 112610 150833 172529 1336437 100000 223976 223976 227506 100000 150833 297664 677202 112610 337830 112610 509559 130838 256194 100000 100000 100000 169853 169853 227506 100000 150833 114384 886038 100000 513558 100000 227506 100000 150833 509559 517588 100000 295346 100000 297664 100000 150833 169853 343153 100000 337830 100000 100000 100000 150833 671929 780693 100000 389458 112610 227506 112610 150833 114384 892992 100000 392514 100000 587430 149658 150833 340481 1540673 100000 150833 223976 227506 100000 150833 256194 343153 100000 297664 129819 509559 100000 114384 114384 227506 100000 295346 100000 227506 100000 150833 114384 509559 100000 677202 100000 295346 100000 150833 445479 100000 100000 223976 258205 337830 100000 150833 114384 343153 100000 337830 100000 150833 258205 258205 260231 100000 100000 389458 148493 227506 100000 150833 225734 1021444 100000 392514 100000 337830 112610 150833 172529 1013490 100000 150833 169853 227506 100000 150833 100000 587430 100000 337830 100000 671929 337830 337830 392514 150833 100000 169853 195810 295346 100000 150833 114384 509559 100000 260231 100000 337830 100000 150833 448975 100000 100000 195810 197347 389458 100000 150833 295346 343153 100000 172529 148493 171186 171186 223976 774614 100000 100000 297664 100000 227506 112610 150833 114384 256194 100000 100000 100000 587430 169853 169853 172529 1346925 100000 150833 225734 445479 100000 150833 337830 343153 100000 509559 100000 677202 100000 297664 172529 517588 100000 169853 148493 227506 100000 150833 114384 671929 100000 671929 100000 337830 112610 150833 256194 517588 100000 150833 389458 389458 100000 150833 223976 343153 100000 445479 100000 592040 223976 223976 260231 100000 100000 256194 112610 227506 129819 150833 169853 1013490 100000 100000 100000 337830 100000 150833 172529 1013490 100000 150833 169853 227506 100000 150833 297664 129819 129819 445479 129819 260231 130838 258205 100000 227506 100000 150833 195810 227506 100000 150833 114384 886038 100000 260231 148493 227506 148493 150833 513558 517588 100000 225734 197347 448975 100000 150833 223976 343153 100000 172529 100000 169853 169853 169853 509559 780693 100000 100000 100000 227506 100000 150833 114384 892992 100000 392514 100000 509559 100000 295346 295346 1528676 100000 150833 169853 227506 100000 150833 337830 343153 195810 448975 195810 671929 197347 197347 100000 343153 100000 295346 112610 227506 100000 150833 223976 343153 100000 774614 100000 445479 100000 150833 337830 517588 100000 150833 130838 256194 100000 150833 169853 343153 100000 172529 100000 592040 225734 225734 100000 100000 100000 337830 100000 227506 100000 295346 295346 1013490 100000 172529 100000 445479 148493 150833 337830 768582 100000 150833 100000 227506 100000 150833 197347 509559 100000 256194 112610 509559 389458 389458 100000 150833 100000 223976 149658 445479 100000 150833 114384 671929 100000 100000 100000 227506 112610 150833 297664 100000 100000 169853 100000 587430 100000 150833 295346 671929 100000 172529 100000 392514 100000 169853 677202 150833 100000 297664 100000 227506 129819 150833 223976 592040 100000 100000 100000 448975 171186 195810 172529 892992 100000 150833 258205 295346 100000 150833 340481 100000 100000 513558 149658 130838 130838 197347 260231 100000
theta 113753/114384
x1 181
B 4191


==> anc/cert_mod64.txt <==
# certificate for S = odd numbers minus the residues below, modulo 2^k; check with check_certificate.py
k 6
removed 7 15 39 57 63
weights 100000 150833 100000 227506 100000 150833 114384 100000 100000 260231 100000 227506 100000 150833 100000 100000 100000 150833 130838 227506 100000 150833 149658 343153 100000 172529 100000 392514 100000 150833 100000 227506 100000 197347 100000 227506 100000 150833 114384 100000 100000 172529 100000 297664 100000 150833 172529 150833 100000 150833 100000 227506 100000 150833 197347 343153 100000 100000 100000 260231 100000 150833 114384 100000
theta 113753/114384
x1 181
B 1068


==> anc/cert_mod8_3_7.txt <==
# certificate for S = odd numbers minus the residues below, modulo 2^k; check with check_certificate.py
k 3
removed 3 7
weights 1000 1695 1000 1000 1000 1695 1000 1000
theta 100/113
x1 8
B 21


==> anc/certify2.py <==
# Exact certificate for uniform descent of T_S, S = odd numbers minus listed residues mod 2^k.
# usage: python3 certify2.py k r1 r2 ...   -> prints theta (exact), x1, B; then run fincheck up to B.
import math, sys, subprocess
from fractions import Fraction as Fr
def U(x): return (3*x+1)//2
def D(x): return (x+1)//2
k = int(sys.argv[1]); R = set(int(a) for a in sys.argv[2:]); M = 1 << k
inS = lambda r: r % 2 == 1 and r not in R
succ = {}
for r in range(M):
    rep = r if r else M
    g = U(rep) if inS(r) else D(rep)
    succ[r] = [g % M, (g + M//2) % M]
w = {r: (math.log(1.5) if inS(r) else -math.log(2)) for r in range(M)}
INF = float('-inf'); F = [[0.0]*M] + [[INF]*M for _ in range(M)]
for j in range(1, M+1):
    Fj, Fp = F[j], F[j-1]
    for u in range(M):
        if Fp[u] == INF: continue
        a = Fp[u] + w[u]
        for v in succ[u]:
            if a > Fj[v]: Fj[v] = a
mmc = max(min((F[M][v]-F[j][v])/(M-j) for j in range(M) if F[j][v] > INF) for v in range(M) if F[M][v] > INF)
print(f"k={k}: max mean cycle weight {mmc:.6f} (negative means uniform descent)")
if mmc >= 0: sys.exit("this set is not uniformly descending: no certificate exists")
best = None
for frac in (0.5, 0.3, 0.7, 0.2, 0.85):
    mu = mmc * frac
    psi = [0.0]*M
    for _ in range(3*M):
        ch = False
        for u in range(M):
            for v in succ[u]:
                t = w[u] - mu + psi[v]
                if t > psi[u] + 1e-15: psi[u] = t; ch = True
        if not ch: break
    for scale in (10**3, 10**4, 10**5):
        c = [max(1, round(scale*math.exp(p - min(psi)))) for p in psi]
        theta = Fr(0)
        for r in range(M):
            f = Fr(3, 2) if inS(r) else Fr(1, 2)
            for s in succ[r]:
                theta = max(theta, f * Fr(c[s], c[r]))
        if theta < 1:
            x1 = 1
            while not (theta * (1 + Fr(1, x1)) < 1): x1 = max(x1 + 1, int(x1 * 1.01))
            # tighten x1 by bisection-like decrement
            while x1 > 1 and theta * (1 + Fr(1, x1 - 1)) < 1: x1 -= 1
            B = (max(c) * U(x1)) // min(c) + 1
            if best is None or B < best[0]: best = (B, theta, x1, c, frac, scale)
if best is None: sys.exit("no certificate found with these scalings")
B, theta, x1, c, frac, scale = best
print(f"certificate: theta = {float(theta):.6f} (exact rational, < 1), cmax/cmin = {max(c)}/{min(c)}, x1 = {x1}, B = {B}")
fname = f"cert_mod{M}" + ("_" + "_".join(str(r) for r in sorted(R)) if len(R) <= 3 else "") + ".txt"
with open(fname, "w") as fh:
    fh.write(f"# certificate for S = odd numbers minus the residues below, modulo 2^k; check with check_certificate.py\n")
    fh.write(f"k {k}\nremoved {' '.join(str(r) for r in sorted(R))}\n")
    fh.write("weights " + " ".join(str(x) for x in c) + "\n")
    fh.write(f"theta {theta.numerator}/{theta.denominator}\nx1 {x1}\nB {B}\n")
print(f"weights and exact theta written to {fname}")
out = subprocess.run(["./fincheck", str(k), str(B)] + [str(r) for r in sorted(R)], capture_output=True, text=True)
print(out.stdout.strip())


==> anc/certify_hand.py <==
# Rigorous check: for S = odd numbers minus some residues mod 2^k, verify (1) a weight certificate c(r) > 0 with
# factor(r)*c(s) <= theta*c(r) on every edge r->s of the residue graph (theta < 1, exact rationals),
# (2) every x up to the resulting bound reaches the cycle (1,2).  Then every orbit of T_S reaches (1,2).
import math, sys
from fractions import Fraction as Fr
def U(x): return (3*x+1)//2
def D(x): return (x+1)//2
def residue_graph(M, inS):
    succ = {}
    for r in range(M):
        rep = r if r else M
        g = U(rep) if inS(r) else D(rep)
        succ[r] = [g % M, (g + M//2) % M]
    return succ
def check_certificate(M, inS, c):
    succ = residue_graph(M, inS); theta = Fr(0)
    for r in range(M):
        f = Fr(3, 2) if inS(r) else Fr(1, 2)
        for s in succ[r]:
            theta = max(theta, f * Fr(c[s]) / Fr(c[r]))
    return theta
def find_integer_certificate(M, inS, scale=10**6):
    succ = residue_graph(M, inS)
    w = {r: (math.log(1.5) if inS(r) else -math.log(2)) for r in range(M)}
    # Karp max mean cycle
    INF = float('-inf'); F = [[0.0]*M] + [[INF]*M for _ in range(M)]
    for j in range(1, M+1):
        for u in range(M):
            if F[j-1][u] == INF: continue
            for v in succ[u]: F[j][v] = max(F[j][v], F[j-1][u] + w[u])
    mmc = max(min((F[M][v]-F[j][v])/(M-j) for j in range(M) if F[j][v] > INF) for v in range(M) if F[M][v] > INF)
    mu = mmc / 2          # leave slack
    psi = [0.0]*M
    for _ in range(4*M):
        for u in range(M):
            for v in succ[u]: psi[u] = max(psi[u], w[u] - mu + psi[v])
    c = [max(1, round(scale*math.exp(p - min(psi)))) for p in psi]
    return mmc, c
for (k, removed) in [(4, {9, 15}), (7, {9, 27, 47, 55, 95, 111, 121, 127})]:
    M = 1 << k; inS = lambda r, R=removed: r % 2 == 1 and r not in R
    if k == 4:
        c = [16, 25, 16, 38, 16, 25, 20, 58, 16, 16, 16, 38, 16, 25, 30, 16]     # hand-checkable weights
        mmc = None
    else:
        mmc, c = find_integer_certificate(M, inS)
    theta = check_certificate(M, inS, c)
    assert theta < 1
    # Phi(x) = c(x mod M) * x;  Phi(T x) <= theta * (1 + 1/x) * Phi(x).  Decreasing while x >= x1:
    x1 = math.floor(1 / (1/theta - 1)) + 1          # theta*(1+1/x) < 1  iff  x > theta/(1-theta)
    while not (theta * (1 + Fr(1, x1)) < 1): x1 += 1
    cmax, cmin = max(c), min(c)
    B = (cmax * U(x1)) // cmin + 1                   # every orbit eventually stays below B
    # finite check: every x <= B reaches (1,2)
    inSx = lambda x, R=removed, M=M: x % 2 == 1 and (x % M) not in R
    bad = []
    for x in range(1, B + 1):
        y = x; seen = set()
        while y not in (1, 2) and y not in seen:
            seen.add(y); y = U(y) if inSx(y) else D(y)
        if y not in (1, 2): bad.append(x)
    print(f"mod {M}: certificate theta = {theta} = {float(theta):.5f}; Phi decreases for x >= {x1}; "
          f"orbits eventually below B = {B}; all x <= B reach (1,2): {not bad}" + (f"; max mean cycle {mmc:.5f}" if mmc else ""))


==> anc/check_certificate.py <==
"""Independent check of a certificate file written by certify2.py (or of the hand-made certificate of Table 6.1).

For S = (odd numbers) minus the listed residues modulo M = 2^k, with weights c(r) > 0, the program checks in exact
rational arithmetic that f(r) c(s) <= theta c(r) on every edge r -> s of the residue graph (Definition 5.3), with
theta < 1; computes x1 and B as in Corollary 5.12; and checks that every x with 2 <= x <= B falls below itself under
T_S, so that by induction every x <= B reaches 1, and hence (Corollary 5.12) every orbit of T_S reaches (1, 2).
It uses only the standard library and does not recompute the weights.
usage: python3 check_certificate.py FILE [FILE ...]      or      python3 check_certificate.py --hand16
"""
import sys
from fractions import Fraction as Fr

def U(x): return (3 * x + 1) // 2
def D(x): return (x + 1) // 2

def check(k, removed, c, theta_claimed=None):
    M = 1 << k; R = set(removed)
    inS = lambda r: r % 2 == 1 and r not in R
    assert len(c) == M and min(c) > 0
    assert all(0 <= r < M and r % 2 == 1 for r in R), "removed residues must be odd residues modulo 2^k"
    assert M >= 4 and 1 not in R, "1 must stay in S: otherwise 1 is a fixed point and (1, 2) is not a cycle"
    theta = Fr(0)
    for r in range(M):
        rep = r if r else M
        g = U(rep) if inS(r) else D(rep)
        f = Fr(3, 2) if inS(r) else Fr(1, 2)
        for s in (g % M, (g + M // 2) % M):
            theta = max(theta, f * Fr(c[s], c[r]))
    assert theta < 1, "not a certificate: theta >= 1"
    if theta_claimed is not None: assert theta <= theta_claimed, "theta larger than claimed"
    x1 = 1
    while not theta * (1 + Fr(1, x1)) < 1: x1 += 1
    B = (max(c) * U(x1)) // min(c) + 1
    T = lambda x: U(x) if (x % 2 == 1 and x % M not in R) else D(x)
    longest = 0
    for x in range(2, B + 1):
        y, t = x, 0
        while y >= x:
            y = T(y); t += 1
            assert t < 10**6
        longest = max(longest, t)
    return theta, x1, B, longest

if __name__ == "__main__":
    if sys.argv[1:] == ["--hand16"]:
        c = [16, 25, 16, 38, 16, 25, 20, 58, 16, 16, 16, 38, 16, 25, 30, 16]     # Table 6.1
        th, x1, B, L = check(4, [9, 15], c, Fr(75, 76))
        print(f"Table 6.1: theta = {th} (= 75/76: {th == Fr(75, 76)}), x1 = {x1}, B = {B}; all 2 <= x <= {B} fall below "
              f"themselves within {L} steps -> every orbit reaches (1, 2)")
        sys.exit()
    for fn in sys.argv[1:]:
        d = {}
        for line in open(fn):
            if line.startswith("#") or not line.strip(): continue
            key, *vals = line.split(); d[key] = vals
        k = int(d["k"][0]); removed = [int(v) for v in d["removed"]]; c = [int(v) for v in d["weights"]]
        th, x1, B, L = check(k, removed, c, Fr(d["theta"][0]))
        print(f"{fn}: modulus {1 << k}, {len(removed)} removed residues: theta = {float(th):.6f} < 1, x1 = {x1}, B = {B}; "
              f"all 2 <= x <= {B} fall below themselves within {L} steps -> every orbit reaches (1, 2)")


==> anc/checks2.py <==
import math, os, sys, random
sys.path.insert(0, os.path.dirname(os.path.abspath(__file__)))
from basics import U, D, orbit, canon, isprime
sq = lambda x: math.isqrt(x)**2 == x

def barriers(inS, Bmax):
    # B is a barrier iff S has no element in (2B/3, B]
    out = []
    for B in range(1, Bmax+1):
        lo = (2*B)//3 + 1
        if not any(inS(x) for x in range(lo, B+1)): out.append(B)
    return out

def barriers_by_invariance(inS, Bmax):
    out = []
    for B in range(1, Bmax+1):
        if all((U(x) if inS(x) else D(x)) <= B for x in range(1, B+1)): out.append(B)
    return out

tests = {'odd': lambda x: x%2==1, 'even': lambda x: x%2==0, 'primes': isprime, 'squares': sq,
         '1mod4': lambda x: x%4==1, '3N': lambda x: x%3==0, 'pow2': lambda x: x & (x-1) == 0,
         'fact': lambda x: x in {1,2,6,24,120,720,5040,40320}}
for n,f in tests.items():
    b1 = barriers(f, 3000); b2 = barriers_by_invariance(f, 3000)
    assert b1 == b2, n
    print(f"{n:8s} barriers <= 3000: {b1[:25]}{' ...' if len(b1)>25 else ''} (count {len(b1)})")

# cycles of all orbits for some sets, x <= X
def cycles_of(inS, X):
    cyc = {}
    for x in range(1, X+1):
        seq, c = orbit(x, inS)
        if c is None: cyc.setdefault('DIVERGED?', 0); cyc['DIVERGED?'] += 1; continue
        k = canon(c); cyc[k] = cyc.get(k, 0) + 1
    return cyc
for n in ['squares', '1mod4', 'primes', '3N', 'odd', 'even']:
    X = 200000
    c = cycles_of(tests[n], X)
    print(n, {k if len(k) < 12 else (k[:6]+('...',len(k))): v for k,v in c.items()})


==> anc/checks3.py <==
import math, random
def U(x): return (3*x+1)//2
def D(x): return (x+1)//2
def orbit(x, inS, maxsteps=10**6):
    seen = {}; seq = []
    while x not in seen and len(seq) < maxsteps:
        seen[x] = len(seq); seq.append(x)
        x = U(x) if inS(x) else D(x)
    if x in seen: return seq, seq[seen[x]:]
    return seq, None
def canon(c):
    i = c.index(min(c)); return tuple(c[i:]+c[:i])

# depth along U-chains: x has a U-preimage iff x>=2 and x%3 != 1
def Uinv(y):
    if y < 2 or y % 3 == 1: return None
    return 2*y//3 if y % 3 == 0 else (2*y-1)//3
for y in range(1, 10000):
    p = Uinv(y)
    assert (p is not None) == any(U(x) == y for x in range(1, y+1)), y
    if p is not None: assert U(p) == y
def depth(x):
    d = 0
    while True:
        p = Uinv(x)
        if p is None: return d
        x = p; d += 1
N = 10**6
dep = [0]*(N+1)
for x in range(1, N+1):
    p = Uinv(x); dep[x] = 0 if p is None else dep[p] + 1
ev = sum(1 for x in range(1, N+1) if dep[x] % 2 == 0)
print("density of even-depth set up to 1e6:", ev / N, " (3/5 =", 3/5, ")")
for k in range(5):
    print(" depth", k, sum(1 for x in range(1,N+1) if dep[x]==k)/N, (1/3)*(2/3)**k)
Seven = lambda x: dep[x] % 2 == 0
Sodd = lambda x: dep[x] % 2 == 1
for name, f in [('even depth', Seven), ('odd depth', Sodd)]:
    cyc = {}
    for x in range(1, 200001):
        seq, c = orbit(x, f); k = canon(c); cyc[k] = cyc.get(k, 0) + 1
        assert max(seq) <= max(x, U(x)), (x, max(seq))
    print(name, cyc)

# random sets with no two consecutive ups (x in S => U(x) notin S), check cycles and the bound on orbit maxima
random.seed(1)
allowed = [(1,), (1,2), (2,3), (3,5)]
for trial in range(300):
    B = 3000; S = set()
    for x in range(1, 4*B):
        if random.random() < 0.7 and not any(Uinv(x) == y for y in [Uinv(x)] if y in S) and (Uinv(x) not in S):
            S.add(x)
    # remove conflicts both ways (x in S, U(x) in S)
    for x in sorted(S):
        if x in S and U(x) in S: S.discard(U(x))
    assert all(not (x in S and U(x) in S) for x in range(1, 8*B))
    f = lambda x: x in S
    found = set()
    for x in range(1, B):
        seq, c = orbit(x, f); found.add(canon(c))
    assert found <= set(allowed), found
print("no-consecutive-ups: all random trials end in", allowed)

# squares: U(k^2) never a square (mod 3 argument); check
assert all(math.isqrt(U(k*k))**2 != U(k*k) for k in range(1, 10**6))
print("U(k^2) is never a square for k < 1e6")


==> anc/checks4.py <==
import math
from fractions import Fraction
def U(x): return (3*x+1)//2
def D(x): return (x+1)//2
# (UUD)^infinity path from y0: simple?
def uud_first_repeat(y0, blocks=4000):
    seen = {}; t = 0; y = y0
    for b in range(blocks):
        for z in (y, U(y), U(U(y))):
            if z in seen: return (b, z)
            seen[z] = t; t += 1
        y = D(U(U(y)))
    return None
bad = [y0 for y0 in range(1, 20001) if uud_first_repeat(y0, 200) is not None]
print("y0 <= 20000 whose (UUD)^inf path repeats within 200 blocks:", len(bad), "largest:", max(bad) if bad else None, bad[:30])
good = [y0 for y0 in range(1, 200) if y0 not in bad]
print("smallest good y0:", good[:10])
y0 = good[0]
print("check y0 =", y0, "for 4000 blocks:", uud_first_repeat(y0, 4000))
# show first terms
y = y0; seq = []
for b in range(6):
    seq += [y, U(y), U(U(y))]; y = D(U(U(y)))
print("path:", seq)

# ratios of possible near-collisions: (9/8)^j vs 3/2 and 9/4
for j in range(1, 9):
    r = (9/8)**j
    print(j, round(r,4), round(r/1.5,4), round(r/2.25,4))


==> anc/checks5.py <==
import math, sys
from fractions import Fraction
def U(x): return (3*x+1)//2
def D(x): return (x+1)//2
cycles = []
for line in open(sys.argv[1]):
    if not line.startswith('C '): continue
    head, vals = line.split(':')
    c = list(map(int, vals.split()))
    cycles.append(c)
print("cycles read:", len(cycles))
viol = 0; onerun = 0; worst = 0
for c in cycles:
    n = len(c)
    ups = [c[(i+1)%n] == U(c[i]) for i in range(n)]
    assert all(c[(i+1)%n] in (U(c[i]), D(c[i])) for i in range(n))
    assert len(set(c)) == n
    a = sum(ups)
    assert 3**a < 2**n
    if n > 1: assert a == math.floor(n*math.log(2)/math.log(3))
    # local minima p_j: x_i with ups[i] and not ups[i-1]
    ps = [c[i] for i in range(n) if ups[i] and not ups[i-1]]
    if n > 1 and all(p >= 2 for p in ps):
        lhs = Fraction(3**a, 2**n); rhs = Fraction(1)
        for p in ps: rhs *= Fraction(p-1, p+1)
        if not lhs > rhs: viol += 1
    if len(ps) == 1:
        onerun += 1; assert 2**n < 3**(a+1)
    m = min(c)
    assert Fraction(2**n, 3**a) <= (1 + Fraction(1, m))**n
print("local-minima bound violations:", viol, " one-run cycles:", onerun)
# minimal element m vs. bound


==> anc/checks6.py <==
def U(x): return (3*x+1)//2
def D(x): return (x+1)//2
def one_run_cycle(x, rmax=100000):
    z = x
    ups = [x]
    for r in range(1, rmax):
        z = U(z); ups.append(z)
        # find s >= 1 with ceil(z/2^s) == x
        w = z; s = 0; downs = [z]
        while w > x:
            w = D(w); s += 1; downs.append(w)
        if w == x:
            # walk: ups[0..r], downs[1..s]; shortcut at the last collision
            pos = {v:i for i,v in enumerate(ups)}
            last = None
            for j in range(1, s):
                if downs[j] in pos and pos[downs[j]] >= 1: last = j
            if last is None:
                cyc = ups + downs[1:s]
            else:
                i = pos[downs[last]]
                cyc = ups[:i+1] + downs[last+1:s]
            assert len(set(cyc)) == len(cyc) and min(cyc) == x
            n = len(cyc)
            for k in range(n):
                assert cyc[(k+1)%n] in (U(cyc[k]), D(cyc[k]))
            return r, s, cyc
    return None
res = []
for x in range(2, 41):
    r, s, cyc = one_run_cycle(x)
    a = sum(1 for k in range(len(cyc)) if cyc[(k+1)%len(cyc)] == U(cyc[k]))
    res.append((x, r, s, len(cyc), a, max(cyc)))
    print(x, "r=%d s=%d n=%d a=%d max=%d" % (r, s, len(cyc), a, max(cyc)), cyc if len(cyc) <= 16 else '')


==> anc/critical.py <==
import math
from fractions import Fraction
def U(x): return (3*x+1)//2
def D(x): return (x+1)//2
L3 = math.log(2)/math.log(3)
# 1. "barely divergent" paths: repeat U^r D^s with (3/2)^r/2^s slightly above 1
for (r, s) in [(2, 1), (12, 7), (53, 31)]:
    g = 1.5**r / 2**s
    for y0 in [10**3, 10**5, 10**7]:
        seen = set(); y = y0; ok = True; blocks = 3000 if r < 50 else 600
        for b in range(blocks):
            for _ in range(r):
                if y in seen: ok = False; break
                seen.add(y); y = U(y)
            if not ok: break
            for _ in range(s):
                if y in seen: ok = False; break
                seen.add(y); y = D(y)
            if not ok: break
        print(f"(U^{r} D^{s})^inf: growth/block {g:.4f}, up-fraction {r/(r+s):.5f} (log_3 2 = {L3:.5f}); "
              f"from {y0}: {'no repetition' if ok else 'REPEATS'} in {b+1} blocks, log10 of final value {math.log10(y):.1f}")
# 2. effective up-frequency of periodic sets S (mod 2^k): stationary distribution of the residue chain
import numpy as np
def pi_S(k, inS):
    M = 1 << k
    P = np.zeros((M, M))
    for r in range(M):
        g = U(r if r else M) if inS(r if r else M) else D(r if r else M)   # use representative M for residue 0
        for b in (0, 1):
            P[r, (g + b*(M >> 1)) % M] += 0.5
    w, v = np.linalg.eig(P.T)
    i = np.argmin(abs(w - 1)); st = np.real(v[:, i]); st /= st.sum()
    return sum(st[r] for r in range(M) if inS(r if r else M)), sum(1 for r in range(M) if inS(r if r else M))/M
for name, k, f in [("odd (Collatz)", 1, lambda x: x % 2 == 1), ("even", 1, lambda x: x % 2 == 0),
                   ("4N-3", 2, lambda x: x % 4 == 1), ("N minus (4N-1) [Mahler]", 2, lambda x: x % 4 != 3),
                   ("4N", 2, lambda x: x % 4 == 0), ("odd or 0 mod 4", 2, lambda x: x % 4 != 2),
                   ("not 0 mod 8", 3, lambda x: x % 8 != 0), ("1,2,3,5,6 mod 8", 3, lambda x: x % 8 in (1,2,3,5,6))]:
    p, d = pi_S(k, f)
    print(f"{name:26s} density {d:.4f}  stationary up-frequency {p:.4f}  ({'<' if p < L3 else '>'} log_3 2)")


==> anc/cyc28.py <==
from collections import deque
def U(x): return (3*x+1)//2
def D(x): return (x+1)//2
def shortest_cycle(x0, inB, L):
    # BFS from x0's successors back to x0 inside G_<0,B>[1,L]
    succ = lambda y: [z for z in ((D(y), U(y)) if inB(y) else (D(y),)) if z <= L]
    par = {}; q = deque()
    for z in succ(x0):
        if z == x0: return [x0]
        if z not in par: par[z] = x0; q.append(z)
    while q:
        y = q.popleft()
        for z in succ(y):
            if z == x0:
                path = [y]
                while path[-1] != x0: path.append(par[path[-1]])
                return path[::-1]
            if z not in par: par[z] = y; q.append(z)
    return None
ev = lambda y: y % 2 == 0
c = shortest_cycle(28, ev, 10**5); print("even-B cycle through 28:", c, "len", len(c), "max", max(c))
ups = [c[i] for i in range(len(c)) if c[(i+1)%len(c)] == U(c[i])]
print(" up-vertices:", ups, " all even:", all(u%2==0 for u in ups))
print(" shifted by -1:", [v-1 for v in c])
od = lambda y: y % 2 == 1
c = shortest_cycle(15, od, 10**5); print("odd-B cycle through 15:", c, "len", len(c))


==> anc/dclosed.py <==
# S = complement of a thin D-closed set C (C-1 is prefix-closed in binary):
# C = {x : x-1 < 2^(m+1)} u {x : binary(x-1) starts with 1 0^m}.
# Claim: T_S is bounded, every orbit reaches 1, and S has density close to 1 - 2^-m.
def U(x): return (3*x+1)//2
def D(x): return (x+1)//2
def inC(x, m):
    z = x - 1
    if z < (1 << (m+1)): return True
    L = z.bit_length()
    return (z >> (L - m - 1)) == (1 << m)      # leading m+1 bits are 1 0^m
for m in (2, 3, 4, 5):
    # D-closed check
    assert all(inC(D(x), m) for x in range(1, 1 << 16) if inC(x, m))
    X = 200000
    maxrun = 0; maxratio = 0; worst = None
    for x in range(1, X+1):
        y = x; peak = x; run = 0; steps = 0
        while y != 1:
            if inC(y, m): y = D(y); run = 0
            else:
                y = U(y); run += 1; maxrun = max(maxrun, run) if x > 1000 else maxrun
            peak = max(peak, y); steps += 1
            assert steps < 10**6
        if x > 1000 and peak / x > maxratio: maxratio = peak / x; worst = x
    N = 1 << 20
    dens = sum(1 for x in range(1, N+1) if not inC(x, m)) / N
    lo = min(sum(1 for x in range(1, n+1) if not inC(x, m)) / n for n in [int(N*t/64) for t in range(33, 65)])
    print(f"m={m}: all orbits of x<={X} reach 1; density of S at 2^20: {dens:.4f} (min over [2^19,2^20]: {lo:.4f}); "
          f"max run for x>1000: {maxrun}; max peak/x for x>1000: {maxratio:.1f} (x={worst})")


==> anc/even74.py <==
import os, sys
sys.setrecursionlimit(10000)
exec(open(os.path.join(os.path.dirname(os.path.abspath(__file__)), 'scc_all.py')).read().split("L = int(sys.argv[1])")[0])
cc = sccs(20000, lambda y: y % 2 == 0); cc.sort(key=len, reverse=True)
big = set(cc[0]); print(len(big), min(big), max(big))
# shortcut Collatz orbit of 27, shifted by +1
y = 27; orb = [y]
while y != 1:
    y = (3*y+1)//2 if y % 2 else y//2; orb.append(y)
sh = [v+1 for v in orb]
k = orb.index(max(orb))
print("27-orbit up to max (shifted):", len(sh[:k+1]), "all in SCC:", all(v in big for v in sh[:k+1]))
print("SCC minus shifted orbit:", sorted(big - set(sh)))


==> anc/fincheck.c <==
/* Finite check: S = odd numbers minus the residues listed (mod M = 2^k).  For every 2 <= x <= B, iterate T_S
   until the orbit drops below x.  By induction on x, this proves that every x <= B reaches 1.
   Usage: fincheck k B r1 r2 ...   Prints the largest stopping time seen. */
#include <stdio.h>
#include <stdlib.h>
typedef unsigned long long u64;
static unsigned char rem_[1<<16];
int main(int argc, char **argv){
  int k = atoi(argv[1]); u64 B = strtoull(argv[2], 0, 10); u64 M = 1ULL << k;
  for (int i = 3; i < argc; i++) rem_[atoi(argv[i])] = 1;
  u64 maxst = 0, argx = 0, peak = 0;
  for (u64 x = 2; x <= B; x++){
    u64 y = x, st = 0;
    while (y >= x){
      if ((y & 1) && !rem_[y % M]) y = (3*y + 1) / 2; else y = (y + 1) / 2;
      if (y > peak) peak = y;
      if (++st > 100000000ULL){ printf("FAIL: orbit of %llu does not drop below it\n", x); return 1; }
    }
    if (st > maxst){ maxst = st; argx = x; }
  }
  printf("all 2 <= x <= %llu drop below themselves (hence reach 1); max stopping time %llu at x = %llu; peak %llu\n",
         B, maxst, argx, peak);
  return 0;
}


==> anc/gcycles.c <==
/* Enumerate all simple cycles of the up-down graph G on positive integers:
   edges x -> D(x) = ceil(x/2) and x -> U(x) = ceil(3x/2).
   Every cycle of every map T_S (x in S goes up, else down) is a simple cycle of G, and conversely.
   For each length n, a cycle with a ups satisfies 2^n/3^a = prod(1+eps_i/(c_i x_i)) <= (1+1/m)^n,
   m = least element, so m <= 1/((2^n/3^a)^(1/n)-1). DFS from m over vertices > m; a vertex y with k
   steps left must satisfy ceil(y/2^k) <= m (all-down is the lowest k-step path). */
#include <stdio.h>
#include <stdlib.h>
#include <math.h>
#include <stdint.h>
typedef unsigned long long u64;
static int N; static u64 m0; static u64 path[256]; static int ups[256];
static u64 count_len, count_one_run; static int maxa, mina; static u64 maxel;
static u64 cnt_by_a[256];
static int verbose;
static void dfs(u64 y, int depth, int na){
  /* path[0..depth-1] already; y = current vertex = path[depth-1] */
  int k = N - depth + 1; /* steps left from y */
  if (k == 0) return;
  /* try down and up */
  for (int c = 0; c < 2; c++){
    u64 z = c ? (3*y+1)/2 : (y+1)/2;   /* ceil(3y/2), ceil(y/2) */
    int left = k - 1;
    if (left == 0){
      if (z == m0){
        /* closed: cycle of length N */
        int a = na + c; ups[depth-1] = c;
        count_len++; cnt_by_a[a]++;
        if (a > maxa) maxa = a; if (a < mina) mina = a;
        u64 mx = 0; for (int i=0;i<depth;i++) if (path[i]>mx) mx=path[i];
        if (mx > maxel) maxel = mx;
        /* number of maximal up-runs (cyclically) */
        int runs = 0; for (int i=0;i<N;i++){ int pi=(i+N-1)%N; if (ups[i] && !ups[pi]) runs++; }
        if (runs == 1) count_one_run++;
        if (verbose){
          printf("C n=%d a=%d runs=%d :", N, a, runs);
          for (int i=0;i<depth;i++) printf(" %llu", path[i]);
          printf("\n");
        }
      }
      continue;
    }
    if (z <= m0) continue;                 /* m0 is the least element */
    /* lowest reachable after 'left' steps is ceil(z/2^left) */
    if (left < 63){ u64 lo = (z + ((1ULL<<left)-1)) >> left; if (lo > m0) continue; }
    /* simple: z not already on path */
    int dup = 0; for (int i=0;i<depth;i++) if (path[i]==z){dup=1;break;}
    if (dup) continue;
    ups[depth-1] = c; path[depth] = z;
    dfs(z, depth+1, na + c);
  }
}
int main(int argc, char**argv){
  int nmax = atoi(argv[1]); verbose = argc>2 ? atoi(argv[2]) : 0;
  printf("# n  cycles  one-up-run  a_min a_max  m_bound  max_element  [counts by a]\n");
  for (N = 1; N <= nmax; N++){
    /* bound on least element */
    double best = 0; 
    for (int a = 0; a < N; a++){
      double r = N*log(2.0) - a*log(3.0); if (r <= 0) break;
      double rho = exp(r/N); double mb = 1.0/(rho-1.0); if (mb > best) best = mb;
    }
    u64 mbound = (u64)best + 1;
    count_len = 0; count_one_run = 0; maxa = -1; mina = 999; maxel = 0;
    for (int a=0;a<256;a++) cnt_by_a[a]=0;
    for (m0 = 1; m0 <= mbound; m0++){ path[0] = m0; dfs(m0, 1, 0); }
    printf("%3d %9llu %9llu %3d %3d %8llu %12llu  ", N, count_len, count_one_run, count_len?mina:-1, maxa, mbound, maxel);
    for (int a=0;a<N;a++) if (cnt_by_a[a]) printf(" a%d:%llu", a, cnt_by_a[a]);
    printf("\n"); fflush(stdout);
  }
  return 0;
}


==> anc/greedymod.c <==
/* Upper bounds for the smallest set of odd residues mod 2^k whose removal from the odd numbers makes the
   residue graph free of cycles with 3^a > 2^l (uniform descent).  Randomized greedy hitting + pruning. */
#include <stdio.h>
#include <stdlib.h>
#include <string.h>
#include <math.h>
static int K, M; static int nxtU[1<<14], nxtD[1<<14]; static unsigned char cur[1<<14];
static double LU, LD;
static unsigned long long rng = 88172645463325252ULL;
static unsigned long long xr(void){ rng ^= rng << 13; rng ^= rng >> 7; rng ^= rng << 17; return rng; }
static long U_(long x){ return (3*x+1)/2; } static long D_(long x){ return (x+1)/2; }
static double dist[1<<14]; static int pred[1<<14];
static int pos_cycle(int *cyc){
  for (int r = 0; r < M; r++){ dist[r] = 0; pred[r] = -1; }
  int last = -1;
  for (int it = 0; it < M; it++){
    last = -1;
    for (int r = 0; r < M; r++){
      double w = cur[r] ? LU : LD; int g = cur[r] ? nxtU[r] : nxtD[r];
      for (int b = 0; b < 2; b++){ int s = (g + b*(M/2)) % M;
        if (dist[r] + w > dist[s] + 1e-12){ dist[s] = dist[r] + w; pred[s] = r; last = s; } }
    }
    if (last < 0) return 0;
  }
  int v = last; for (int i = 0; i < M; i++) v = pred[v];
  int len = 0, u = v; do { cyc[len++] = u; u = pred[u]; } while (u != v && len <= M);
  return len;
}
int main(int argc, char **argv){
  K = atoi(argv[1]); int trials = atoi(argv[2]); M = 1 << K; LU = log(1.5); LD = -log(2.0);
  for (int r = 0; r < M; r++){ long rep = r ? r : M; nxtU[r] = U_(rep) % M; nxtD[r] = D_(rep) % M; }
  int best = M; static unsigned char bestS[1<<14]; static int cyc[1<<14];
  for (int t = 0; t < trials; t++){
    for (int r = 0; r < M; r++) cur[r] = r & 1;
    int removed = 0;
    while (1){
      int len = pos_cycle(cyc); if (!len) break;
      int cand[1<<14], nc = 0;
      for (int i = 0; i < len; i++) if (cyc[i] & 1 && cur[cyc[i]]) cand[nc++] = cyc[i];
      int pick = cand[xr() % nc]; cur[pick] = 0; removed++;
    }
    /* prune: try to restore removed residues in random order */
    int order[1<<14], no = 0; for (int r = 1; r < M; r += 2) if (!cur[r]) order[no++] = r;
    for (int i = no-1; i > 0; i--){ int j = xr() % (i+1); int tmp = order[i]; order[i] = order[j]; order[j] = tmp; }
    for (int i = 0; i < no; i++){ cur[order[i]] = 1; if (pos_cycle(cyc)) cur[order[i]] = 0; else removed--; }
    if (removed < best){ best = removed; memcpy(bestS, cur, M); }
  }
  printf("mod 2^%d: removal of %d odd residues suffices (density %.4f):", K, best, (double)best/M);
  for (int r = 1; r < M; r += 2) if (!bestS[r]) printf(" %d", r);
  printf("\n");
  return 0;
}


==> anc/gsmall.c <==
/* All simple cycles of G restricted to [1,N] (all elements <= N). For each cycle: length n, ups a,
   P = 2^n/3^a. Reports count, the largest P, and any cycle with a != floor(n log_3 2). */
#include <stdio.h>
#include <stdlib.h>
#include <math.h>
typedef unsigned long long u64;
static int N, m0; static int path[4096]; static char onpath[100000]; static int ups_cnt;
static u64 total; static double bestP; static int bestn, besta; static int bestpath[4096], bestlen;
static long long viol;
static void rec(int y, int depth, int na){
  for (int c=0;c<2;c++){
    int z = c ? (3*y+1)/2 : (y+1)/2;
    if (z == m0 && !(depth==1 && c==0 && y==1 && 0)){
      int n = depth, a = na + c;
      if (n==1 && c==1) continue;
      total++;
      double P = pow(2.0,n)/pow(3.0,a);
      int af = (int)floor(n*log(2.0)/log(3.0) + 1e-12);
      if (a != af){ viol++; if (viol<=5){ printf("VIOLATION n=%d a=%d:",n,a); for(int i=0;i<depth;i++)printf(" %d",path[i]); printf("\n");} }
      if (n>1 && P > bestP){ bestP=P; bestn=n; besta=a; bestlen=depth; for(int i=0;i<depth;i++) bestpath[i]=path[i]; }
      continue;
    }
    if (z <= m0 || z > N || onpath[z]) continue;
    onpath[z]=1; path[depth]=z; rec(z, depth+1, na+c); onpath[z]=0;
  }
}
int main(int argc,char**argv){
  N = atoi(argv[1]);
  for (m0=1; m0<=N; m0++){ path[0]=m0; onpath[m0]=1; rec(m0,1,0); onpath[m0]=0; }
  printf("N=%d cycles=%llu violations=%lld maxP=%.6f (n=%d a=%d):", N, total, viol, bestP, bestn, besta);
  for (int i=0;i<bestlen;i++) printf(" %d", bestpath[i]); printf("\n");
  return 0;
}


==> anc/heur.py <==
import math
from math import log
def H(p):
    return 0.0 if p <= 0 or p >= 1 else -p*log(p) - (1-p)*log(1-p)
best = (1e9, None)
for i in range(1, 2000):
    o = 0.5 + i * 0.25/2000
    # smallest kappa with H(o) + (1-o) H(kappa/(1-o)) >= log 2
    need = log(2) - H(o)
    lo, hi = 0.0, 0.5
    for _ in range(60):
        mid = (lo + hi)/2
        if (1-o)*H(mid) >= need: hi = mid
        else: lo = mid
    kappa = (1-o)*hi
    g = (o + kappa)*log(3) - log(2)
    if g > 0 and kappa/g < best[0]: best = (kappa/g, (o, kappa, g))
print("first-moment heuristic: min additions per unit of ln x = %.4f at o=%.3f kappa=%.4f g=%.4f" % (best[0], *best[1]))
print("Mahler chain: %.4f per unit of ln x  (= 1/ln(9/4))" % (1/log(9/4)))
def U(x): return (3*x+1)//2
for j in range(1, 7):
    M = 3**j
    A = sorted(set(U_j % M for U_j in [ (lambda r: (lambda f: f(f, r, j))(lambda f, x, n: x if n == 0 else f(f, U(x), n-1)))(r) for r in range(1, 2**j + 1)]))
    # check periodicity: U^j(N) = {x >= U^j(1): x mod 3^j in A} on a range
    img = set()
    for r in range(1, 2**j * 50):
        x = r
        for _ in range(j): x = U(x)
        img.add(x)
    lo = min(img); top = max(img)
    lim = top // 2
    ok = all(((x in img) == (x % M in A)) for x in range(lo, lim))
    print(f"j={j}: |A_j| = {len(A)} of 3^j = {M}; U^j(1) = {lo}; U^j(N) = {{x >= U^j(1): x mod 3^j in A_j}} on tested range: {ok}; A_j = {A if j <= 3 else '...'}")


==> anc/mahler.py <==
# The chain of 1 under U(x) = ceil(3x/2) (Mahler's 3/2 sequence of Odlyzko-Wilf) and its even elements.
def U(x): return (3*x + 1)//2
x = 1; chain = []
while x <= 10**60: chain.append(x); x = U(x)
ev = [c for c in chain if c % 2 == 0]
print("chain elements <= 1e60:", len(chain), "; even ones:", len(ev))
print("first even elements:", ev[:16])
print("first chain elements:", chain[:20])
for N in (10**3, 10**6, 10**12, 10**30, 10**60):
    print(N, sum(1 for c in ev if c <= N), sum(1 for c in chain if c <= N))


==> anc/misc_checks.py <==
def U(x): return (3*x+1)//2
def D(x): return (x+1)//2
def v2(x):
    m = 0
    while x % 2 == 0: x//=2; m+=1
    return m
def old(x, S, minus):   # previous paper: odd x up ((3x+1)/2) or down ((x+1)/2 if minus); x=2^m k: 3x/2 if m in S else k
    if x % 2: return (x+1)//2 if minus else (3*x+1)//2
    m = v2(x); return 3*x//2 if m in S else x >> m
newT = lambda x, inS: U(x) if inS(x) else D(x)
X = 200000
full = set(range(1, 60)); from2 = set(range(2, 60))
pairs = [((full, False), lambda x: True), ((full, True), lambda x: x % 2 == 0),
         ((from2, False), lambda x: x % 4 != 2), ((from2, True), lambda x: x % 4 == 0)]
for (S, minus), f in pairs:
    assert all(old(x, S, minus) == newT(x, f) for x in range(1, X)), (minus,)
print("four common maps confirmed for x <", X)
# an old map with S missing some m>=2 differs from every new map:
S = set(range(2, 60)) - {3}
x = 8  # m = 3 not in S: old sends 8 -> 1, new maps send 8 to 4 or 12
print("old T_S(8) with 3 not in S:", old(8, S, False))


==> anc/modsearch.c <==
/* Smallest periodic modifications of the Collatz set O = odd numbers that make T_S uniformly descending.
   S is periodic mod 2^k.  Residue graph: r -> g(r) + b*2^(k-1) (mod 2^k), b = 0,1, where g = U if r in S, D otherwise.
   Uniformly descending  <=>  no cycle of the residue graph with 3^a > 2^l  (a = steps up, l = length).
   We search for the smallest |S xor O| by branch and bound: find a simple cycle with 3^a > 2^l; the step at one of
   its residues must change (an odd residue removed from S, or, if allowed, any residue toggled); branch on the
   first residue of the cycle that is changed.  Mode 0: only remove odd residues from O.  Mode 1: toggle any residue.
   Mode 2: delete residues (odd or even) from the residue graph of O, that is, find the smallest set of residues
   that meets every cycle with 3^a > 2^l of this graph (the criterion for forward sufficient sets).
   usage: modsearch k [mode [bound]]    (with a bound, only modifications of fewer than bound residues are searched)

   Exact arithmetic.  971/1539 < log_3 2 < 665/1054, and these two fractions are neighbours in a Farey sequence
   (665*1539 - 971*1054 = 1), so no fraction with denominator <= 2592 lies strictly between them.  Hence, for
   l <= 2592:   3^a > 2^l   <=>   1539 a > 971 l.   With the integer weight +568 at the residues in S and -971 at
   the others, a cycle of length l <= 2592 has positive weight exactly when 3^a > 2^l.  A closed walk of positive
   weight contains a simple cycle of positive weight, and simple cycles have length <= 2^k, so for k <= 11 the
   Bellman-Ford algorithm with these weights decides exactly whether an expanding cycle exists.  Every cycle used
   for branching is checked again: it is a cycle of the graph, it is simple, and its weight is positive. */
#include <stdio.h>
#include <stdlib.h>
#include <string.h>
#define W_UP 568L
#define W_DOWN (-971L)
#define KMAX 11
static int K, M, MODE;
static long U_(long x){ return (3*x+1)/2; } static long D_(long x){ return (x+1)/2; }
static int nxt[2][1<<KMAX];     /* successors for "up" and "down" choice at each residue */
static int best, found; static unsigned char bestS[1<<KMAX], cur[1<<KMAX];
static long nodes;
static unsigned char del[1<<KMAX];      /* mode 2: residues deleted from the graph */
/* find a simple cycle of positive weight (3^a > 2^l) in the residue graph of S = cur;
   return its length and fill cyc[], or return 0 if there is none */
static int find_pos_cycle(int *cyc){
  static long dist[1<<KMAX]; static int pred[1<<KMAX]; static unsigned char seen[1<<KMAX];
  for (int r = 0; r < M; r++){ dist[r] = 0; pred[r] = -1; }
  int last = -1;
  for (int it = 0; it < M; it++){
    last = -1;
    for (int r = 0; r < M; r++){
      if (del[r]) continue;
      int up = cur[r]; long w = up ? W_UP : W_DOWN;
      for (int b = 0; b < 2; b++){
        int s = (nxt[up][r] + b*(M/2)) % M;
        if (del[s]) continue;
        if (dist[r] + w > dist[s]){ dist[s] = dist[r] + w; pred[s] = r; last = s; }
      }
    }
    if (last < 0) return 0;       /* a round without changes: no cycle of positive weight */
  }
  /* changes in the M-th round: there is a cycle of positive weight; follow the predecessors into it */
  int v = last;
  for (int i = 0; i < M; i++){ if (pred[v] < 0){ fprintf(stderr, "internal error: predecessor chain ends\n"); exit(2); } v = pred[v]; }
  int len = 0, u = v;
  do { cyc[len++] = u; u = pred[u]; } while (u != v && len <= M && u >= 0);
  /* independent check of the cycle (cyc[i+1] -> cyc[i] are edges; pred runs backwards) */
  long wsum = 0; int ok = (u == v);
  memset(seen, 0, M);
  for (int i = 0; ok && i < len; i++){
    int to = cyc[i], from = cyc[(i+1) % len], up = cur[from];
    if (seen[to] || del[to]) ok = 0;
    seen[to] = 1;
    if (to != nxt[up][from] && to != (nxt[up][from] + M/2) % M) ok = 0;
    wsum += up ? W_UP : W_DOWN;
  }
  if (!ok || wsum <= 0){ fprintf(stderr, "internal error: extracted cycle is not an expanding simple cycle\n"); exit(2); }
  return len;
}
static unsigned char frozen[1<<KMAX];   /* residues that must keep their step on the current branch */
static void search(int depth){
  if (depth >= best) return;
  nodes++;
  int cyc[1<<KMAX]; int len = find_pos_cycle(cyc);
  if (len == 0){ best = depth; found = 1; memcpy(bestS, MODE == 2 ? del : cur, M); return; }
  if (depth + 1 >= best) return;
  /* the residues of the cycle that may still be changed */
  int cand[1<<KMAX], nc = 0;
  for (int i = 0; i < len; i++){
    int r = cyc[i];
    if (cur[r] != (r & 1)) continue;                  /* already changed on this branch */
    if (frozen[r]) continue;
    if (MODE == 0 && !(r & 1)) continue;              /* mode 0: only odd residues are removed */
    cand[nc++] = r;
  }
  /* every solution on this branch changes some cand[i]; branch i: cand[i] is the first one that is changed,
     so cand[0..i-1] keep their step below it.  In this way every solution is reached exactly once. */
  for (int i = 0; i < nc; i++){
    int r = cand[i];
    if (MODE == 2){ del[r] = 1; search(depth + 1); del[r] = 0; }
    else { cur[r] ^= 1; search(depth + 1); cur[r] ^= 1; }
    frozen[r] = 1;
  }
  for (int i = 0; i < nc; i++) frozen[cand[i]] = 0;
}
int main(int argc, char **argv){
  if (argc < 2){ fprintf(stderr, "usage: modsearch k [mode [bound]]\n"); return 1; }
  if (argc > 2 && (atoi(argv[2]) < 0 || atoi(argv[2]) > 2)){ fprintf(stderr, "mode must be 0, 1 or 2\n"); return 1; }
  K = atoi(argv[1]); MODE = argc > 2 ? atoi(argv[2]) : 0;
  if (K < 1 || K > KMAX){ fprintf(stderr, "k must be between 1 and %d (the integer weights are exact for cycles of length <= 2592)\n", KMAX); return 1; }
  M = 1 << K;
  for (int r = 0; r < M; r++){ long rep = r ? r : M; nxt[1][r] = (int)(U_(rep) % M); nxt[0][r] = (int)(D_(rep) % M); }
  for (int r = 0; r < M; r++) cur[r] = r & 1;          /* start from the Collatz set */
  best = argc > 3 ? atoi(argv[3]) : M + 1;
  search(0);
  if (!found){
    printf("mod 2^%d (mode %d): no modification of fewer than %d residues works   [%ld search nodes]\n",
           K, MODE, best, nodes);
    return 0;
  }
  printf("mod 2^%d (mode %d): smallest modification size %d of %d residues (density %.4f):", K, MODE, best, M, (double)best/M);
  for (int r = 0; r < M; r++){
    if (MODE == 2){ if (bestS[r]) printf(" %d", r); }
    else if (bestS[r] != (r & 1)) printf(" %d%s", r, bestS[r] ? "+" : "-");
  }
  printf("   [%ld search nodes]\n", nodes);
  return 0;
}


==> anc/pi_examples.py <==
from fractions import Fraction as Fr
import itertools
def U(x): return (3*x+1)//2
def D(x): return (x+1)//2
def chain(M, Sres):
    succ = {}
    for r in range(M):
        rep = r if r else M
        g = U(rep) if r in Sres else D(rep)
        succ[r] = [g % M, (g + M//2) % M]
    return succ
def closed_classes(M, succ):
    # reachability closure
    reach = {r: set() for r in range(M)}
    for r in range(M):
        st = [r]; seen = {r}
        while st:
            u = st.pop()
            for v in succ[u]:
                if v not in seen: seen.add(v); st.append(v)
        reach[r] = seen
    classes = []
    for r in range(M):
        if all(r in reach[v] for v in reach[r]):   # r recurrent: everything reachable from r reaches back
            cl = frozenset(reach[r])
            if cl not in classes: classes.append(cl)
    return classes
def stationary_exact(M, succ, cl):
    # solve pi = pi P on class cl exactly (Gaussian elimination with Fractions)
    idx = sorted(cl); n = len(idx); pos = {r: i for i, r in enumerate(idx)}
    A = [[Fr(0)]*n for _ in range(n)]
    for r in idx:
        for s in succ[r]: A[pos[s]][pos[r]] += Fr(1, 2)
    for i in range(n): A[i][i] -= 1
    A[-1] = [Fr(1)]*n; b = [Fr(0)]*(n-1) + [Fr(1)]
    # solve A x = b
    for c in range(n):
        p = next(i for i in range(c, n) if A[i][c] != 0)
        A[c], A[p] = A[p], A[c]; b[c], b[p] = b[p], b[c]
        for i in range(n):
            if i != c and A[i][c] != 0:
                f = A[i][c] / A[c][c]
                A[i] = [a - f*bb for a, bb in zip(A[i], A[c])]; b[i] -= f*b[c]
    return {idx[i]: b[i]/A[i][i] for i in range(n)}
ex = [("odd", 2, {1}), ("even", 2, {0}), ("4N-3", 4, {1}), ("N minus (4N-1)", 4, {0,1,2}),
      ("sparse expanding", 16, {1,2,7,9,10,11,15}), ("dense contracting", 16, {0,1,2,4,7,8,9,12,13,14,15}),
      ("odd minus {9,15} mod 16", 16, {r for r in range(16) if r % 2 and r not in (9, 15)}),
      ("best uniform mod 8", 8, {3,4,6}), ("best uniform mod 16", 16, {1,3,6,7,8,11,13})]
for name, M, Sres in ex:
    succ = chain(M, Sres); cls = closed_classes(M, succ)
    out = []
    for cl in cls:
        pi = stationary_exact(M, succ, cl)
        out.append((len(cl), sum(pi[r] for r in cl if r in Sres)))
    print(f"{name:28s} mod {M:2d}: density {Fr(len(Sres), M)}; closed classes (size, up-frequency): {[(n, str(f), round(float(f),4)) for n, f in out]}")


==> anc/pi_extremes.py <==
from fractions import Fraction as Fr
def U(x): return (3*x+1)//2
def D(x): return (x+1)//2
def chain(M, Sres):
    succ = {}
    for r in range(M):
        rep = r if r else M; g = U(rep) if r in Sres else D(rep); succ[r] = [g % M, (g + M//2) % M]
    return succ
def closed_classes(M, succ):
    reach = {}
    for r in range(M):
        st = [r]; seen = {r}
        while st:
            u = st.pop()
            for v in succ[u]:
                if v not in seen: seen.add(v); st.append(v)
        reach[r] = seen
    cls = []
    for r in range(M):
        if all(r in reach[v] for v in reach[r]):
            c = frozenset(reach[r])
            if c not in cls: cls.append(c)
    return cls
def stationary(M, succ, cl):
    idx = sorted(cl); n = len(idx); pos = {r: i for i, r in enumerate(idx)}
    A = [[Fr(0)]*n for _ in range(n)]
    for r in idx:
        for s in succ[r]: A[pos[s]][pos[r]] += Fr(1, 2)
    for i in range(n): A[i][i] -= 1
    A[-1] = [Fr(1)]*n; b = [Fr(0)]*(n-1) + [Fr(1)]
    for c in range(n):
        p = next(i for i in range(c, n) if A[i][c] != 0)
        A[c], A[p] = A[p], A[c]; b[c], b[p] = b[p], b[c]
        for i in range(n):
            if i != c and A[i][c] != 0:
                f = A[i][c] / A[c][c]; A[i] = [a - f*bb for a, bb in zip(A[i], A[c])]; b[i] -= f*b[c]
    return {idx[i]: b[i]/A[i][i] for i in range(n)}
for name, M, S in [("{2} mod 4", 4, {2}), ("{1} mod 4", 4, {1}), ("{1,2,5} mod 8", 8, {1,2,5}), ("{3,4,6} mod 8", 8, {3,4,6}),
                   ("{1,2,4,5,7,8,9,13} mod 16", 16, {1,2,4,5,7,8,9,13}), ("{1,3,6,7,8,11,13} mod 16", 16, {1,3,6,7,8,11,13}),
                   ("O minus {7,19,25,31} mod 32", 32, {r for r in range(32) if r % 2 and r not in (7,19,25,31)}),
                   ("O minus {7,15,39,57,63} mod 64", 64, {r for r in range(64) if r % 2 and r not in (7,15,39,57,63)}),
                   ("O minus {3,7} mod 8", 8, {1, 5})]:
    succ = chain(M, S); out = []
    for cl in closed_classes(M, succ):
        st = stationary(M, succ, cl); out.append((len(cl), str(sum(st[r] for r in cl if r in S))))
    print(f"{name:34s} density {Fr(len(S), M)}: closed classes (size, pi) {out}")


==> anc/poscycles.py <==
# Positive cycles (3^a > 2^l) of the residue graph of the Collatz set O modulo 2^k, and a greedy packing of
# vertex-disjoint positive cycles.  Every periodic modification of O mod 2^k that is uniformly descending must
# change at least one residue on every positive cycle, so a packing of p disjoint ones gives delta_k >= p/2^k.
import sys, math
def U(x): return (3*x+1)//2
def D(x): return (x+1)//2
def graph(k):
    M = 1 << k; succ = []
    for r in range(M):
        rep = r if r else M; g = U(rep) if r % 2 else D(rep)
        succ.append(((g % M), ((g + M//2) % M)))
    return M, succ
def simple_cycles(k, Lmax):
    M, succ = graph(k); out = []
    # cycles whose least vertex is the start v
    for v in range(M):
        stack = [(v, [v], 1 if v % 2 else 0)]
        while stack:
            u, path, a = stack.pop()
            for w in succ[u]:
                if w == v:
                    l = len(path)
                    if 3**a > 2**l: out.append(tuple(path))
                elif w > v and w not in path and len(path) < Lmax:
                    stack.append((w, path + [w], a + (1 if w % 2 else 0)))
    return out
cyc = simple_cycles(4, 16)
print("mod 16: positive simple cycles of O's residue graph:", len(cyc))
for c in sorted(cyc, key=len):
    a = sum(1 for r in c if r % 2); print("  ", c, f"l={len(c)}, a={a}", "meets {9,15}:", bool(set(c) & {9, 15}))
for k in range(2, 11):
    Lmax = min(2*k + 2, 22)
    cyc = sorted(simple_cycles(k, Lmax), key=len)
    used = set(); pack = 0
    for c in cyc:
        if not (set(c) & used): used |= set(c); pack += 1
    print(f"k={k:2d}: positive simple cycles of length <= {Lmax}: {len(cyc):6d}; greedy disjoint packing {pack:3d} "
          f"-> delta_k >= {pack}/{1<<k} = {pack/(1<<k):.4f}")


==> anc/primes_orbits.c <==
/* Orbits of T_P (P = primes): x in P goes up to ceil(3x/2), else down to ceil(x/2).
   For every n <= X, follow the orbit until it falls below n (then its fate is known by induction)
   or repeats; record cycles reached. Primality by deterministic Miller-Rabin for 64-bit. */
#include <stdio.h>
#include <stdlib.h>
#include <stdint.h>
typedef unsigned long long u64; typedef unsigned __int128 u128;
static u64 mulmod(u64 a, u64 b, u64 m){ return (u64)((u128)a*b % m); }
static u64 powmod(u64 a, u64 e, u64 m){ u64 r=1; a%=m; while(e){ if(e&1) r=mulmod(r,a,m); a=mulmod(a,a,m); e>>=1;} return r; }
static int isprime(u64 n){
  if (n<2) return 0; static const u64 sp[]={2,3,5,7,11,13,17,19,23,29,31,37};
  for(int i=0;i<12;i++){ if(n%sp[i]==0) return n==sp[i]; }
  u64 d=n-1; int r=0; while(!(d&1)){d>>=1;r++;}
  for(int i=0;i<12;i++){ u64 x=powmod(sp[i],d,n); if(x==1||x==n-1) continue; int ok=0;
    for(int j=1;j<r;j++){ x=mulmod(x,x,n); if(x==n-1){ok=1;break;} } if(!ok) return 0; }
  return 1;
}
int main(int argc, char **argv){
  u64 X = strtoull(argv[1],0,10);
  /* fate[n]: 0 unknown, 1 = cycle (1), 2 = cycle containing 2, 3 = cycle containing 31; others flagged */
  unsigned char *fate = calloc(X+1,1);
  u64 maxpeak=0, peakx=0, maxsteps=0, stepx=0;
  /* known cycles: (1); (2,3,5,8,4); (31,47,71,107,161,81,41,62) */
  fate[1]=1; u64 c2[]={2,3,5,8,4}; for(int i=0;i<5;i++) fate[c2[i]]=2;
  u64 c3[]={31,47,71,107,161,81,41,62}; for(int i=0;i<8;i++) if(c3[i]<=X) fate[c3[i]]=3;
  u64 cnt[4]={0,0,0,0};
  for (u64 n=1;n<=X;n++){
    if (!fate[n]){
      u64 y=n, steps=0, peak=n;
      while (1){
        y = isprime(y) ? (3*y+1)/2 : (y+1)/2; steps++;
        if (y>peak) peak=y;
        if (y<=X && fate[y]) { fate[n]=fate[y]; break; }
        if (steps > 100000000ULL){ printf("long orbit n=%llu\n",n); return 1; }
        if (y < n){ printf("BUG\n"); return 1; }
      }
      if (peak>maxpeak){maxpeak=peak;peakx=n;}
      if (steps>maxsteps){maxsteps=steps;stepx=n;}
    }
    cnt[fate[n]]++;
  }
  printf("X=%llu: to (1): %llu, to (2,3,5,8,4): %llu, to (31,...,62): %llu, unknown: %llu\n",X,cnt[1],cnt[2],cnt[3],cnt[0]);
  printf("largest peak %llu (from n=%llu); most steps before a known value %llu (n=%llu)\n",maxpeak,peakx,maxsteps,stepx);
  return 0;
}


==> anc/reach.c <==
/* Reachable sets in G_<0,B> (up-edge at x in B, down-edge everywhere), B = odd or even numbers.
   mode 0: B = odd, mode 1: B = even. For each start x <= X: size and max of the reachable set,
   with a cap on the size (then reported as exploded). Uses a hash set. */
#include <stdio.h>
#include <stdlib.h>
#include <string.h>
#include <stdint.h>
typedef unsigned long long u64;
static u64 *tab; static u64 tabsz; static u64 *stk;
static int ins(u64 v){ u64 h = (v*0x9E3779B97F4A7C15ULL) & (tabsz-1);
  while (tab[h]) { if (tab[h]==v) return 0; h=(h+1)&(tabsz-1);} tab[h]=v; return 1; }
int main(int argc,char**argv){
  int mode=atoi(argv[1]); u64 X=strtoull(argv[2],0,10); u64 cap=strtoull(argv[3],0,10);
  tabsz=1; while(tabsz<4*cap) tabsz<<=1; tab=calloc(tabsz,8); stk=malloc(8*(cap+10));
  u64 worst_size=0, worst_x=0, worst_max=0, worstmax_x=0, exploded=0, first_expl=0;
  for (u64 x=1;x<=X;x++){
    memset(tab,0,8*tabsz); u64 n=0, sp=0, mx=x; ins(x); n=1; stk[sp++]=x; int blown=0;
    while(sp && !blown){
      u64 y=stk[--sp]; int inB = mode==0 ? (y&1) : !(y&1);
      u64 z[2]; int k=0; z[k++]=(y+1)/2; if(inB) z[k++]=(3*y+1)/2;
      for(int i=0;i<k;i++){ if(z[i] > (1ULL<<62)){blown=1;break;} if(ins(z[i])){ n++; if(z[i]>mx) mx=z[i]; stk[sp++]=z[i]; if(n>=cap){blown=1;break;} } }
    }
    if (blown){ exploded++; if(!first_expl) first_expl=x; continue; }
    if (n>worst_size){worst_size=n;worst_x=x;}
    if (mx>worst_max){worst_max=mx;worstmax_x=x;}
  }
  printf("mode=%s X=%llu cap=%llu: exploded=%llu (first x=%llu); largest finite reachable set %llu (x=%llu); largest element %llu (x=%llu)\n",
    mode==0?"odd":"even", X, cap, exploded, first_expl, worst_size, worst_x, worst_max, worstmax_x);
  return 0;
}


==> anc/results_certificates.txt <==
== certify2.py 2 3
k=2: max mean cycle weight -0.143841 (negative means uniform descent)
certificate: theta = 0.884956 (exact rational, < 1), cmax/cmin = 1695/1000, x1 = 8, B = 21
weights and exact theta written to cert_mod4_3.txt
all 2 <= x <= 21 drop below themselves (hence reach 1); max stopping time 2 at x = 5; peak 32
== certify2.py 3 3 7
k=3: max mean cycle weight -0.143841 (negative means uniform descent)
certificate: theta = 0.884956 (exact rational, < 1), cmax/cmin = 1695/1000, x1 = 8, B = 21
weights and exact theta written to cert_mod8_3_7.txt
all 2 <= x <= 21 drop below themselves (hence reach 1); max stopping time 2 at x = 5; peak 32
== certify2.py 4 9 15
k=4: max mean cycle weight -0.033980 (negative means uniform descent)
certificate: theta = 0.971739 (exact rational, < 1), cmax/cmin = 3680/1000, x1 = 35, B = 196
weights and exact theta written to cert_mod16_9_15.txt
all 2 <= x <= 196 drop below themselves (hence reach 1); max stopping time 7 at x = 7; peak 620
== certify2.py 4 11 15
k=4: max mean cycle weight -0.033980 (negative means uniform descent)
certificate: theta = 0.971761 (exact rational, < 1), cmax/cmin = 3680/1000, x1 = 35, B = 196
weights and exact theta written to cert_mod16_11_15.txt
all 2 <= x <= 196 drop below themselves (hence reach 1); max stopping time 5 at x = 23; peak 620
== certify2.py 5 7 19 25 31
k=5: max mean cycle weight -0.033980 (negative means uniform descent)
certificate: theta = 0.971764 (exact rational, < 1), cmax/cmin = 6971/1000, x1 = 35, B = 370
weights and exact theta written to cert_mod32.txt
all 2 <= x <= 370 drop below themselves (hence reach 1); max stopping time 7 at x = 15; peak 1376
== certify2.py 6 7 15 39 57 63
k=6: max mean cycle weight -0.006515 (negative means uniform descent)
certificate: theta = 0.994483 (exact rational, < 1), cmax/cmin = 392514/100000, x1 = 181, B = 1068
weights and exact theta written to cert_mod64.txt
all 2 <= x <= 1068 drop below themselves (hence reach 1); max stopping time 8 at x = 219; peak 3752
== certify2.py 7 9 27 47 55 95 111 121 127
k=7: max mean cycle weight -0.006515 (negative means uniform descent)
certificate: theta = 0.994483 (exact rational, < 1), cmax/cmin = 774614/100000, x1 = 181, B = 2107
weights and exact theta written to cert_mod128.txt
all 2 <= x <= 2107 drop below themselves (hence reach 1); max stopping time 20 at x = 1511; peak 11528
== certify2.py 8 31 91 95 97 105 125 159 219 223 233 251 255
k=8: max mean cycle weight -0.006515 (negative means uniform descent)
certificate: theta = 0.994483 (exact rational, < 1), cmax/cmin = 592040/100000, x1 = 181, B = 1611
weights and exact theta written to cert_mod256.txt
all 2 <= x <= 1611 drop below themselves (hence reach 1); max stopping time 15 at x = 1095; peak 8018
== certify2.py 9 31 63 91 125 143 159 207 219 223 233 287 297 311 347 353 415 457 463 489 503 507 511
k=9: max mean cycle weight -0.006515 (negative means uniform descent)
certificate: theta = 0.994483 (exact rational, < 1), cmax/cmin = 1540673/100000, x1 = 181, B = 4191
weights and exact theta written to cert_mod512.txt
all 2 <= x <= 4191 drop below themselves (hence reach 1); max stopping time 18 at x = 4143; peak 31508
== certify2.py 10 31 55 63 71 121 123 155 191 207 215 219 223 231 251 275 359 367 411 415 479 481 491 543 575 655 667 671 679 731 743 751 793 799 831 839 871 879 935 967 987 991 993 1019 1023
k=10: max mean cycle weight -0.001428 (negative means uniform descent)
certificate: theta = 0.998793 (exact rational, < 1), cmax/cmin = 1583065/100000, x1 = 828, B = 19662
weights and exact theta written to cert_mod1024.txt
all 2 <= x <= 19662 drop below themselves (hence reach 1); max stopping time 20 at x = 2511; peak 162728


==> anc/results_check_certificate.txt <==
cert_mod4_3.txt: modulus 4, 1 removed residues: theta = 0.884956 < 1, x1 = 8, B = 21; all 2 <= x <= 21 fall below themselves within 2 steps -> every orbit reaches (1, 2)
cert_mod8_3_7.txt: modulus 8, 2 removed residues: theta = 0.884956 < 1, x1 = 8, B = 21; all 2 <= x <= 21 fall below themselves within 2 steps -> every orbit reaches (1, 2)
cert_mod16_9_15.txt: modulus 16, 2 removed residues: theta = 0.971739 < 1, x1 = 35, B = 196; all 2 <= x <= 196 fall below themselves within 7 steps -> every orbit reaches (1, 2)
cert_mod16_11_15.txt: modulus 16, 2 removed residues: theta = 0.971761 < 1, x1 = 35, B = 196; all 2 <= x <= 196 fall below themselves within 5 steps -> every orbit reaches (1, 2)
cert_mod32.txt: modulus 32, 4 removed residues: theta = 0.971764 < 1, x1 = 35, B = 370; all 2 <= x <= 370 fall below themselves within 7 steps -> every orbit reaches (1, 2)
cert_mod64.txt: modulus 64, 5 removed residues: theta = 0.994483 < 1, x1 = 181, B = 1068; all 2 <= x <= 1068 fall below themselves within 8 steps -> every orbit reaches (1, 2)
cert_mod128.txt: modulus 128, 8 removed residues: theta = 0.994483 < 1, x1 = 181, B = 2107; all 2 <= x <= 2107 fall below themselves within 20 steps -> every orbit reaches (1, 2)
cert_mod256.txt: modulus 256, 12 removed residues: theta = 0.994483 < 1, x1 = 181, B = 1611; all 2 <= x <= 1611 fall below themselves within 15 steps -> every orbit reaches (1, 2)
cert_mod512.txt: modulus 512, 22 removed residues: theta = 0.994483 < 1, x1 = 181, B = 4191; all 2 <= x <= 4191 fall below themselves within 18 steps -> every orbit reaches (1, 2)
cert_mod1024.txt: modulus 1024, 44 removed residues: theta = 0.998793 < 1, x1 = 828, B = 19662; all 2 <= x <= 19662 fall below themselves within 20 steps -> every orbit reaches (1, 2)
Table 6.1: theta = 75/76 (= 75/76: True), x1 = 76, B = 414; all 2 <= x <= 414 fall below themselves within 8 steps -> every orbit reaches (1, 2)


==> anc/results_greedy_runs.txt <==
mod 2^8: removal of 12 odd residues suffices (density 0.0469): 31 91 95 97 105 125 159 219 223 233 251 255

real	0m58.974s
user	0m58.542s
sys	0m0.004s
mod 2^10: removal of 44 odd residues suffices (density 0.0430): 31 55 63 71 121 123 155 191 207 215 219 223 231 251 275 359 367 411 415 479 481 491 543 575 655 667 671 679 731 743 751 793 799 831 839 871 879 935 967 987 991 993 1019 1023

real	11m54.252s
user	11m48.854s
sys	0m0.024s
mod 2^11: removal of 91 odd residues suffices (density 0.0444): 31 55 71 91 119 121 127 155 159 167 183 215 225 231 235 255 311 319 377 415 427 443 455 503 543 553 607 637 655 667 671 673 679 699 793 795 799 831 865 871 979 1001 1003 1021 1055 1065 1079 1115 1119 1145 1179 1183 1207 1255 1277 1279 1343 1391 1437 1439 1455 1515 1527 1563 1567 1591 1639 1661 1691 1695 1711 1731 1759 1761 1767 1787 1815 1817 1875 1889 1913 1951 1959 1983 2003 2007 2017 2023 2027 2041 2047

real	6m18.840s
user	6m15.583s
sys	0m0.011s
mod 2^9 (./greedymod 9 1200): removal of 22 odd residues suffices (density 0.0430): 31 63 91 125 143 159 207 219 223 233 287 297 311 347 353 415 457 463 489 503 507 511


==> anc/results_modsearch.txt <==
== ./modsearch k mode   (mode 0: removals of odd residues; mode 1: arbitrary changes, r- removed, r+ added;
==                      mode 2: residues deleted from the residue graph of the odd numbers)
mod 2^2 (mode 0): smallest modification size 1 of 4 residues (density 0.2500): 3-   [2 search nodes]
mod 2^2 (mode 1): smallest modification size 1 of 4 residues (density 0.2500): 3-   [2 search nodes]
mod 2^2 (mode 2): smallest modification size 1 of 4 residues (density 0.2500): 3   [2 search nodes]
mod 2^3 (mode 0): smallest modification size 2 of 8 residues (density 0.2500): 1- 7-   [3 search nodes]
mod 2^3 (mode 1): smallest modification size 2 of 8 residues (density 0.2500): 1- 7-   [3 search nodes]
mod 2^3 (mode 2): smallest modification size 2 of 8 residues (density 0.2500): 1 7   [3 search nodes]
mod 2^4 (mode 0): smallest modification size 2 of 16 residues (density 0.1250): 9- 15-   [5 search nodes]
mod 2^4 (mode 1): smallest modification size 2 of 16 residues (density 0.1250): 9- 15-   [8 search nodes]
mod 2^4 (mode 2): smallest modification size 2 of 16 residues (density 0.1250): 9 15   [6 search nodes]
mod 2^5 (mode 0): smallest modification size 4 of 32 residues (density 0.1250): 7- 19- 25- 31-   [16 search nodes]
mod 2^5 (mode 1): smallest modification size 4 of 32 residues (density 0.1250): 7- 19- 25- 31-   [29 search nodes]
mod 2^5 (mode 2): smallest modification size 4 of 32 residues (density 0.1250): 7 25 29 31   [25 search nodes]
mod 2^6 (mode 0): smallest modification size 5 of 64 residues (density 0.0781): 7- 15- 39- 57- 63-   [190 search nodes]
mod 2^6 (mode 1): smallest modification size 5 of 64 residues (density 0.0781): 7- 39- 54+ 55- 63-   [339 search nodes]
mod 2^6 (mode 2): smallest modification size 5 of 64 residues (density 0.0781): 18 39 54 60 63   [266 search nodes]
mod 2^7 (mode 0): smallest modification size 8 of 128 residues (density 0.0625): 9- 27- 47- 55- 95- 111- 121- 127-   [20579 search nodes]
== ./modsearch 7 1 8  and  ./modsearch 7 2 8   (fewer than 8 residues modulo 128)
mod 2^7 (mode 1): no modification of fewer than 8 residues works   [34741 search nodes]
mod 2^7 (mode 2): no modification of fewer than 8 residues works   [38358 search nodes]
== ./modsearch 7 2 9
mod 2^7 (mode 2): smallest modification size 8 of 128 residues (density 0.0625): 9 41 55 94 103 121 124 127   [49472 search nodes]
== ./bruteforce k 1 t   (all changes of at most t residues)
k=3 mode 1: 9 sets with at most 1 changes examined, 0 uniformly descending
uniformly descending: 9- 15-
uniformly descending: 11- 15-
k=4 mode 1: 137 sets with at most 2 changes examined, 2 uniformly descending
k=5 mode 1: 5489 sets with at most 3 changes examined, 0 uniformly descending
k=6 mode 1: 679121 sets with at most 4 changes examined, 0 uniformly descending


==> anc/results_straddle_exact.txt <==
up optimum (exact): 39/112 attained by [([1, 2, 7, 9, 10, 11, 15], 'closed class of size', 10)]
down optimum (exact): 23/80 attained by [([0, 1, 2, 4, 7, 8, 9, 12, 13, 14, 15], 'closed class of size', 10)]


==> anc/results_table_deltak.txt <==
log_3 2 = 0.630930
k= 2: |R|=  1, density      1/4 = 0.2500; closed classes (size, pi): [(4, '1/6')]; worst cycle a/l = 1/2 = 0.50000 (exact; 3^1 < 2^2)
k= 3: |R|=  2, density      1/4 = 0.2500; closed classes (size, pi): [(8, '1/6')]; worst cycle a/l = 1/2 = 0.50000 (exact; 3^1 < 2^2)
k= 4: |R|=  2, density      1/8 = 0.1250; closed classes (size, pi): [(16, '10/33')]; worst cycle a/l = 3/5 = 0.60000 (exact; 3^3 < 2^5)
k= 5: |R|=  4, density      1/8 = 0.1250; closed classes (size, pi): [(32, '149/518')]; worst cycle a/l = 3/5 = 0.60000 (exact; 3^3 < 2^5)
k= 6: |R|=  5, density     5/64 = 0.0781; closed classes (size, pi): [(64, '1555/4822')]; worst cycle a/l = 5/8 = 0.62500 (exact; 3^5 < 2^8)
k= 7: |R|=  8, density     1/16 = 0.0625; closed classes (size, pi): [(128, 0.3688)]; worst cycle a/l = 5/8 = 0.62500 (exact; 3^5 < 2^8)
k= 8: |R|= 12, density     3/64 = 0.0469; closed classes (size, pi): [(256, 0.3641)]; worst cycle a/l = 5/8 = 0.62500 (exact; 3^5 < 2^8)
k= 9: |R|= 22, density   11/256 = 0.0430; closed classes (size, pi): [(512, 0.3731)]; worst cycle a/l = 5/8 = 0.62500 (exact; 3^5 < 2^8)
k=10: |R|= 44, density   11/256 = 0.0430; closed classes (size, pi): [(1024, 0.3822)]; worst cycle a/l = 17/27 = 0.62963 (exact; 3^17 < 2^27)


==> anc/results_unifdesc_exact.txt <==
modulus 4: 16 sets, 3 uniformly descending; largest pi_C 1/4 for [2]; largest density 1/4 for [1]
modulus 8: 256 sets, 20 uniformly descending; largest pi_C 5/18 for [3, 4, 6]; largest density 3/8 for [1, 2, 5]
modulus 16: 65536 sets, 1850 uniformly descending; largest pi_C 73/174 for [1, 3, 6, 7, 8, 11, 13]; largest density 1/2 for [1, 2, 4, 5, 7, 8, 9, 13]


==> anc/scc.py <==
import sys
sys.setrecursionlimit(100000)
def sccs(N):
    adj = {x: [y for y in ((x+1)//2, (3*x+1)//2) if y <= N] for x in range(1, N+1)}
    index = {}; low = {}; st = []; on = set(); out = []; c = [0]
    def strong(v):
        index[v] = low[v] = c[0]; c[0] += 1; st.append(v); on.add(v)
        for w in adj[v]:
            if w not in index:
                strong(w); low[v] = min(low[v], low[w])
            elif w in on:
                low[v] = min(low[v], index[w])
        if low[v] == index[v]:
            comp = []
            while True:
                w = st.pop(); on.discard(w); comp.append(w)
                if w == v: break
            out.append(sorted(comp))
    for v in range(1, N+1):
        if v not in index: strong(v)
    return out
for N in [int(a) for a in sys.argv[1:]]:
    comps = [c for c in sccs(N) if len(c) > 1 or c == [1]]
    comps.sort(key=len, reverse=True)
    print(N, "nontrivial SCC sizes:", [len(c) for c in comps][:8], " largest contains:", comps[0][:12], "..." if len(comps[0])>12 else "")


==> anc/scc_all.py <==
# Nontrivial SCCs of G_<0,B> restricted to [1,L] for B = even numbers, B = odd numbers (iterative Tarjan).
import sys
def sccs(L, inB):
    succ = lambda y: [z for z in (((y+1)//2, (3*y+1)//2) if inB(y) else ((y+1)//2,)) if z <= L]
    index = [0]*(L+1); low = [0]*(L+1); onst = [False]*(L+1); st = []; c = 1; out = []
    for s in range(1, L+1):
        if index[s]: continue
        work = [(s, iter(succ(s)))]; index[s] = low[s] = c; c += 1; st.append(s); onst[s] = True
        while work:
            v, it = work[-1]
            w = next(it, None)
            if w is None:
                work.pop()
                if work: low[work[-1][0]] = min(low[work[-1][0]], low[v])
                if low[v] == index[v]:
                    comp = []
                    while True:
                        x = st.pop(); onst[x] = False; comp.append(x)
                        if x == v: break
                    if len(comp) > 1 or v in succ(v): out.append(sorted(comp))
            elif not index[w]:
                index[w] = low[w] = c; c += 1; st.append(w); onst[w] = True; work.append((w, iter(succ(w))))
            elif onst[w]:
                low[v] = min(low[v], index[w])
    return out
L = int(sys.argv[1])
for name, f in [('even', lambda y: y % 2 == 0), ('odd', lambda y: y % 2 == 1)]:
    comps = sccs(L, f); comps.sort(key=len, reverse=True)
    print(name, "L=%d: %d nontrivial SCCs; sizes %s" % (L, len(comps), [len(c) for c in comps[:10]]))
    print("   small ones:", [c for c in comps if len(c) <= 12][:12])
comps = sccs(L, lambda y: y % 2 == 0); comps.sort(key=len, reverse=True)
print("even, largest SCC:", comps[0], "max", max(comps[0]))
for LL in (10**6, 4*10**6):
    cc = sccs(LL, lambda y: y % 2 == 0); cc.sort(key=len, reverse=True)
    print("even L=%d:" % LL, [len(c) for c in cc[:6]], "max element of largest:", max(cc[0]))


==> anc/scc_odd.c <==
/* In G_<0,B> restricted to [1,L] (B = odd numbers if mode 0, even numbers if mode 1):
   size of the forward set F of x0, the backward set R of x0, and of the SCC F∩R. */
#include <stdio.h>
#include <stdlib.h>
typedef unsigned long long u64;
static int inB(u64 y,int mode){ return mode==0 ? (int)(y&1) : !(y&1); }
int main(int argc,char**argv){
  u64 x0=strtoull(argv[1],0,10); int mode=atoi(argv[2]); int kmax=atoi(argv[3]);
  for(int k=10;k<=kmax;k+=2){
    u64 L=1ULL<<k; unsigned char *f=calloc(L+2,1); u64 *st=malloc(8*(L+2)); u64 sp=0;
    f[x0]=1; st[sp++]=x0;
    while(sp){ u64 y=st[--sp]; u64 z=(y+1)/2; if(!(f[z]&1)){f[z]|=1;st[sp++]=z;}
      if(inB(y,mode)){ z=(3*y+1)/2; if(z<=L && !(f[z]&1)){f[z]|=1;st[sp++]=z;} } }
    /* backward: predecessors of y within [1,L]: 2y-1, 2y (down-edges), and the U-preimage p if p in B */
    f[x0]|=2; st[sp++]=x0;
    while(sp){ u64 y=st[--sp]; u64 c[3]; int n=0;
      if(2*y-1<=L) c[n++]=2*y-1; if(2*y<=L) c[n++]=2*y;
      if(y>=2 && y%3!=1){ u64 p = (y%3==0) ? 2*y/3 : (2*y-1)/3; if(inB(p,mode)) c[n++]=p; }
      for(int i=0;i<n;i++) if(!(f[c[i]]&2)){ f[c[i]]|=2; st[sp++]=c[i]; } }
    u64 nf=0,nb=0,ns=0; for(u64 v=1;v<=L;v++){ if(f[v]&1) nf++; if(f[v]&2) nb++; if((f[v]&3)==3) ns++; }
    printf("%s L=2^%d: forward %llu (%.4f L), backward %llu (%.4f L), SCC of %llu: %llu (%.4f L)\n", mode?"even":"odd",
      k, nf, (double)nf/L, nb, (double)nb/L, x0, ns, (double)ns/L);
    free(f); free(st);
  }
}


==> anc/shortest.c <==
/* Shortest simple cycle of G through x, searching inside [1, C*x] (BFS from the two successors of x).
   A shortest closed walk through x is a simple cycle. Reports the worst x and the length distribution. */
#include <stdio.h>
#include <stdlib.h>
#include <string.h>
int main(int argc,char**argv){
  long X = atol(argv[1]); double C = atof(argv[2]);
  long B = (long)(C*X)+10; int *dist = malloc(sizeof(int)*(B+1)); long *q = malloc(sizeof(long)*(B+1));
  int *stamp = calloc(B+1,sizeof(int)); int hist[512]={0}; int worst=0; long worstx=0, notfound=0;
  for (long x=2;x<=X;x++){
    long lim = (long)(C*x)+2; if (lim>B) lim=B;
    long h=0,t=0; int found=-1;
    long s1=(x+1)/2, s2=(3*x+1)/2;
    /* BFS from both successors (distance 1), target x */
    if (s1==x) found=1;
    if (s1<=lim && stamp[s1]!=x){ stamp[s1]=x; dist[s1]=1; q[t++]=s1; }
    if (s2<=lim && stamp[s2]!=x){ stamp[s2]=x; dist[s2]=1; q[t++]=s2; }
    while (h<t && found<0){
      long v=q[h++]; int d=dist[v];
      long w[2]={(v+1)/2,(3*v+1)/2};
      for(int k=0;k<2;k++){ long z=w[k]; if (z==x){found=d+1;break;}
        if (z<=lim && stamp[z]!=x){stamp[z]=x; dist[z]=d+1; q[t++]=z;} }
    }
    if (found<0){ notfound++; continue; }
    if (found<512) hist[found]++; if (found>worst){worst=found; worstx=x;}
  }
  printf("x in [2,%ld], search inside [1,%.1fx]: not found=%ld, longest shortest cycle=%d (x=%ld)\n",X,C,notfound,worst,worstx);
  printf("length histogram:"); for(int i=0;i<512;i++) if(hist[i]) printf(" %d:%d",i,hist[i]); printf("\n");
  return 0;
}


==> anc/shortest_range.c <==
/* Shortest simple cycle of G through x, searching inside [1, C*x] (BFS from the two successors of x).
   A shortest closed walk through x is a simple cycle. Reports the worst x and the length distribution. */
#include <stdio.h>
#include <stdlib.h>
#include <string.h>
int main(int argc,char**argv){
  long X = atol(argv[1]); double C = atof(argv[2]);
  long B = (long)(C*X)+10; int *dist = malloc(sizeof(int)*(B+1)); long *q = malloc(sizeof(long)*(B+1));
  int *stamp = calloc(B+1,sizeof(int)); int hist[512]={0}; int worst=0; long worstx=0, notfound=0;
  for (long x=(argc>3?atol(argv[3]):2);x<=X;x++){
    long lim = (long)(C*x)+2; if (lim>B) lim=B;
    long h=0,t=0; int found=-1;
    long s1=(x+1)/2, s2=(3*x+1)/2;
    /* BFS from both successors (distance 1), target x */
    if (s1==x) found=1;
    if (s1<=lim && stamp[s1]!=x){ stamp[s1]=x; dist[s1]=1; q[t++]=s1; }
    if (s2<=lim && stamp[s2]!=x){ stamp[s2]=x; dist[s2]=1; q[t++]=s2; }
    while (h<t && found<0){
      long v=q[h++]; int d=dist[v];
      long w[2]={(v+1)/2,(3*v+1)/2};
      for(int k=0;k<2;k++){ long z=w[k]; if (z==x){found=d+1;break;}
        if (z<=lim && stamp[z]!=x){stamp[z]=x; dist[z]=d+1; q[t++]=z;} }
    }
    if (found<0){ notfound++; continue; }
    if (found<512) hist[found]++; if (found>worst){worst=found; worstx=x;}
  }
  printf("x in [2,%ld], search inside [1,%.1fx]: not found=%ld, longest shortest cycle=%d (x=%ld)\n",X,C,notfound,worst,worstx);
  printf("length histogram:"); for(int i=0;i<512;i++) if(hist[i]) printf(" %d:%d",i,hist[i]); printf("\n");
  return 0;
}


==> anc/simcheck.py <==
import random, math
def U(x): return (3*x+1)//2
def D(x): return (x+1)//2
random.seed(7)
for name, Sres in [("sparse but expanding {1,2,7,9,10,11,15} mod 16", {1,2,7,9,10,11,15}),
                   ("dense but contracting {0,1,2,4,7,8,9,12,13,14,15} mod 16", {0,1,2,4,7,8,9,12,13,14,15})]:
    ups = steps = 0; grew = 0; trials = 200
    for _ in range(trials):
        x0 = random.getrandbits(200) | 1 << 199; x = x0
        for t in range(2000):
            if x % 16 in Sres: x = U(x); ups += 1
            else: x = D(x)
            steps += 1
            if x < 2**20: break
        grew += x > x0
    print(f"{name}: up-frequency along orbits {ups/steps:.4f}; orbits above their start after 2000 steps (or fall below 2^20): {grew}/{trials}")


==> anc/small_k.py <==
"""The removals of one or two odd residues modulo 8 that make the residue graph of the odd numbers uniformly
descending.  Exact: integer Bellman-Ford with the weights 568 and -971 (see unifdesc_exact.py).   usage: python3 small_k.py"""
import itertools
from uniq16 import uniformly_descending
k = 3; M = 8
odd = [r for r in range(M) if r % 2]
for size in (1, 2):
    sols = [R for R in itertools.combinations(odd, size) if uniformly_descending(k, lambda r, R=R: r % 2 == 1 and r not in R)]
    print(f"mod 8, removing {size} odd residues: uniformly descending for", sols)


==> anc/straddle.py <==
import math, itertools, numpy as np
def U(x): return (3*x+1)//2
def D(x): return (x+1)//2
L3 = math.log(2)/math.log(3)
def pi_S(k, Sres):
    M = 1 << k; P = np.zeros((M, M))
    for r in range(M):
        rep = r if r else M
        g = U(rep) if r in Sres else D(rep)
        for b in (0, 1): P[r, (g + b*(M >> 1)) % M] += 0.5
    w, v = np.linalg.eig(P.T); i = np.argmin(abs(w - 1)); st = np.real(v[:, i]); st /= st.sum()
    return float(sum(st[r] for r in Sres))
k = 4; M = 16
best_lo = None; best_hi = None
for size in range(1, M):
    for Sres in itertools.combinations(range(M), size):
        d = size / M
        p = pi_S(k, set(Sres))
        if d < L3 < p and (best_lo is None or p - d > best_lo[0]): best_lo = (p - d, Sres, d, p)
        if p < L3 < d and (best_hi is None or d - p > best_hi[0]): best_hi = (d - p, Sres, d, p)
print("density below log_3 2, effective up-frequency above:", best_lo)
print("density above log_3 2, effective up-frequency below:", best_hi)


==> anc/straddle_exact.py <==
"""Exact check of the two 'straddling' sets of Table 5.2: over all sets periodic modulo 16 and all closed classes C of
their residue graphs, maximize pi_C - density subject to density < log_3 2 < pi_C, and density - pi_C subject to
pi_C < log_3 2 < density. Floating point screens all 65536 sets; every pair within 1e-9 of an optimum is recomputed over Q.
usage: python3 straddle_exact.py   (needs numpy; imports unifdesc_exact.py from the same folder)"""
import math, numpy as np
from fractions import Fraction as Fr
from unifdesc_exact import graph, closed_classes, pi_class
L = math.log(2) / math.log(3); M = 16
cand = {"up": [], "down": []}
for S in range(1 << M):
    succ = graph(4, S); d = bin(S).count("1") / M
    for cl in closed_classes(M, succ):
        idx = sorted(cl); n = len(idx); pos = {r: i for i, r in enumerate(idx)}
        P = np.zeros((n, n))
        for r in idx:
            for s in succ[r]: P[pos[r], pos[s]] += 0.5
        A = P.T - np.eye(n); A[-1, :] = 1; b = np.zeros(n); b[-1] = 1
        mu = np.linalg.solve(A, b); p = sum(mu[pos[r]] for r in idx if (S >> r) & 1)
        if d < L < p: cand["up"].append((p - d, S, cl))
        if p < L < d: cand["down"].append((d - p, S, cl))
for key in ("up", "down"):
    best = max(c[0] for c in cand[key])
    top = [c for c in cand[key] if c[0] > best - 1e-9]
    exact = sorted(((pi_class(graph(4, S), S, cl) - Fr(bin(S).count("1"), M)) * (1 if key == "up" else -1),
                    [r for r in range(M) if (S >> r) & 1], len(cl)) for _, S, cl in top)
    print(key, "optimum (exact):", exact[-1][0], "attained by", [(e[1], "closed class of size", e[2]) for e in exact if e[0] == exact[-1][0]])


==> anc/table_mod.py <==
"""Table 6.2: for the removal sets R_k (odd residues modulo 2^k removed from the odd numbers O): the density of R_k,
the effective up-frequency pi of S = O minus R_k on every closed class of the residue graph, and the "worst cycle",
the largest proportion a/l of steps up over the cycles of the residue graph.

The worst cycle is exact: Karp's maximum mean cycle algorithm with the integer weight 1 at the residues in S and 0
at the others, so that the mean weight of a cycle is a/l, evaluated with rational numbers.
pi is exact (stationary law over Q) for moduli up to 64 and in floating point (numpy) for larger moduli.
usage: python3 table_mod.py"""
import math
import numpy as np
from fractions import Fraction as Fr
def U(x): return (3*x+1)//2
def D(x): return (x+1)//2
R = {2: [3], 3: [3, 7], 4: [9, 15], 5: [7, 19, 25, 31], 6: [7, 15, 39, 57, 63],
     7: [9, 27, 47, 55, 95, 111, 121, 127],
     8: [31, 91, 95, 97, 105, 125, 159, 219, 223, 233, 251, 255],
     9: [31, 63, 91, 125, 143, 159, 207, 219, 223, 233, 287, 297, 311, 347, 353, 415, 457, 463, 489, 503, 507, 511],
     10: [31, 55, 63, 71, 121, 123, 155, 191, 207, 215, 219, 223, 231, 251, 275, 359, 367, 411, 415, 479, 481, 491, 543,
          575, 655, 667, 671, 679, 731, 743, 751, 793, 799, 831, 839, 871, 879, 935, 967, 987, 991, 993, 1019, 1023]}
def stationary_exact(n, rows):
    """stationary law of a chain on 0..n-1 over Q; rows[i] = list of successors of i, each with probability 1/2"""
    A = [[Fr(0)] * n for _ in range(n)]
    for i in range(n):
        for j in rows[i]: A[j][i] += Fr(1, 2)
    for i in range(n): A[i][i] -= 1
    A[-1] = [Fr(1)] * n; b = [Fr(0)] * (n - 1) + [Fr(1)]
    for c in range(n):
        p = next(i for i in range(c, n) if A[i][c] != 0)
        A[c], A[p] = A[p], A[c]; b[c], b[p] = b[p], b[c]
        for i in range(n):
            if i != c and A[i][c] != 0:
                f = A[i][c] / A[c][c]
                A[i] = [x - f * y for x, y in zip(A[i], A[c])]; b[i] -= f * b[c]
    return [b[i] / A[i][i] for i in range(n)]
def analyse(k, Rk):
    M = 1 << k; Rs = set(Rk); inS = lambda r: r % 2 == 1 and r not in Rs
    succ = {}
    for r in range(M):
        rep = r if r else M; g = U(rep) if inS(r) else D(rep); succ[r] = [g % M, (g + M//2) % M]
    # closed classes via reachability
    reach = {}
    for r in range(M):
        st = [r]; seen = {r}
        while st:
            u = st.pop()
            for v in succ[u]:
                if v not in seen: seen.add(v); st.append(v)
        reach[r] = seen
    classes = []
    for r in range(M):
        if all(r in reach[v] for v in reach[r]):
            c = frozenset(reach[r])
            if c not in classes: classes.append(c)
    pis = []
    for c in classes:
        idx = sorted(c); pos = {r: i for i, r in enumerate(idx)}; n = len(idx)
        if M <= 64:
            st = stationary_exact(n, [[pos[s] for s in succ[r]] for r in idx])
        else:
            P = np.zeros((n, n))
            for r in idx:
                for s in succ[r]: P[pos[r], pos[s]] += 0.5
            A = P.T - np.eye(n); A[-1, :] = 1; b = np.zeros(n); b[-1] = 1
            st = np.linalg.solve(A, b)
        pis.append((n, sum(st[pos[r]] for r in idx if inS(r))))
    # Karp's algorithm in integers: F[j][v] = largest number of steps up on a walk of j edges ending at v
    # (None if there is no such walk); the largest mean of a cycle is max_v min_j (F[M][v] - F[j][v]) / (M - j)
    w = [1 if inS(r) else 0 for r in range(M)]
    F = [[0]*M] + [[None]*M for _ in range(M)]
    for j in range(1, M+1):
        Fj, Fp = F[j], F[j-1]
        for u in range(M):
            if Fp[u] is None: continue
            a = Fp[u] + w[u]
            for v in succ[u]:
                if Fj[v] is None or a > Fj[v]: Fj[v] = a
    FM = F[M]      # a walk of M edges ending at v contains walks of every smaller length ending at v
    worst = max(min(Fr(FM[v] - F[j][v], M - j) for j in range(M)) for v in range(M) if FM[v] is not None)
    return len(Rk), Fr(len(Rk), M), pis, worst
if __name__ == "__main__":
    L3 = math.log(2)/math.log(3)
    print(f"log_3 2 = {L3:.6f}")
    for k in sorted(R):
        n, d, pis, worst = analyse(k, R[k])
        show = [(s, str(p) if isinstance(p, Fr) else round(float(p), 4)) for s, p in pis]
        a, l = worst.numerator, worst.denominator
        assert 3**a < 2**l
        print(f"k={k:2d}: |R|={n:3d}, density {str(d):>8s} = {float(d):.4f}; closed classes (size, pi): {show}; "
              f"worst cycle a/l = {worst} = {float(worst):.5f} (exact; 3^{a} < 2^{l})")


==> anc/unifdesc.c <==
/* For every S periodic mod 2^k (as a set of residues): the residue graph r -> g(r) + b*2^(k-1) (b = 0,1),
   with weight log(3/2) at residues in S and -log 2 elsewhere. S is "uniformly descending" (every large x
   falls below itself within a bounded number of steps) iff the maximum mean cycle weight is < 0 (Karp).
   Report the largest stationary up-frequency pi(S) and the largest density among such S. */
#include <stdio.h>
#include <stdlib.h>
#include <math.h>
static long U(long x){ return (3*x+1)/2; } static long D(long x){ return (x+1)/2; }
int main(int argc, char **argv){
  int k = atoi(argv[1]); int M = 1<<k; double wu = log(1.5), wd = -log(2.0);
  double bestpi = -1, bestdens = -1; long bestpiS = 0, bestdensS = 0; long count = 0;
  int *nxt0 = malloc(M*sizeof(int)), *nxt1 = malloc(M*sizeof(int)); double *w = malloc(M*sizeof(double));
  double *F = malloc((size_t)(M+1)*M*sizeof(double));
  for (long S = 0; S < (1L<<M); S++){
    for (int r = 0; r < M; r++){
      long rep = r ? r : M; int in = (S>>r)&1;
      long g = in ? U(rep) : D(rep);
      nxt0[r] = (int)(g % M); nxt1[r] = (int)((g + M/2) % M); w[r] = in ? wu : wd;
    }
    /* Karp: F[j][v] = max weight of a walk of length j ending at v (start anywhere) */
    for (int v = 0; v < M; v++) F[v] = 0;
    for (int j = 1; j <= M; j++){
      for (int v = 0; v < M; v++) F[j*M+v] = -1e300;
      for (int u = 0; u < M; u++){ double a = F[(j-1)*M+u] + w[u];
        if (a > F[j*M+nxt0[u]]) F[j*M+nxt0[u]] = a; if (a > F[j*M+nxt1[u]]) F[j*M+nxt1[u]] = a; }
    }
    double mmc = -1e300;
    for (int v = 0; v < M; v++){ if (F[M*M+v] < -1e299) continue; double mn = 1e300;
      for (int j = 0; j < M; j++){ if (F[j*M+v] < -1e299) continue; double q = (F[M*M+v]-F[j*M+v])/(M-j); if (q < mn) mn = q; }
      if (mn > mmc) mmc = mn; }
    if (mmc >= -1e-12) continue;
    count++;
    /* stationary distribution by power iteration from uniform */
    double p[256], q[256]; for (int r = 0; r < M; r++) p[r] = 1.0/M;
    for (int it = 0; it < 4000; it++){ for (int r = 0; r < M; r++) q[r] = 0;
      for (int r = 0; r < M; r++){ q[nxt0[r]] += p[r]/2; q[nxt1[r]] += p[r]/2; }
      for (int r = 0; r < M; r++) p[r] = (p[r]+q[r])/2; }   /* lazy chain: same stationary law, no periodicity issue */
    double pi = 0; int sz = 0; for (int r = 0; r < M; r++) if ((S>>r)&1){ pi += p[r]; sz++; }
    if (pi > bestpi){ bestpi = pi; bestpiS = S; }
    if ((double)sz/M > bestdens){ bestdens = (double)sz/M; bestdensS = S; }
  }
  printf("k=%d: %ld uniformly descending sets mod %d; max pi = %.4f (S residues:", k, count, M, bestpi);
  for (int r = 0; r < M; r++) if ((bestpiS>>r)&1) printf(" %d", r);
  printf("); max density = %.4f (S residues:", bestdens);
  for (int r = 0; r < M; r++) if ((bestdensS>>r)&1) printf(" %d", r);
  printf(")\n");
  return 0;
}


==> anc/unifdesc_exact.py <==
"""Exact recount of Table 5.3: uniformly descending sets among the sets periodic modulo 2^k, k = 2, 3, 4.

Exactness: 971/1539 < log_3 2 < 665/1054, and these fractions are neighbours in a Farey sequence
(665*1539 - 971*1054 = 1), so no fraction with denominator <= 2592 lies strictly between them. Hence, for l <= 2592,
3^a > 2^l  <=>  a/l > log_3 2  <=>  1539a - 971l > 0. With the integer weight +568 at the residues in S and -971 at the
others, the expanding cycles of a residue graph (simple cycles have length l <= 2^k) are exactly the cycles of
positive weight, which the Bellman-Ford algorithm detects in integer arithmetic.
Effective up-frequencies: exact stationary laws over Q on each closed class.
usage: python3 unifdesc_exact.py     (standard library only; about a minute)
"""
from fractions import Fraction as Fr

def U(x): return (3 * x + 1) // 2
def D(x): return (x + 1) // 2

def graph(k, S):
    M = 1 << k; succ = []
    for r in range(M):
        rep = r if r else M
        g = U(rep) if (S >> r) & 1 else D(rep)
        succ.append((g % M, (g + M // 2) % M))
    return succ

def uniformly_descending(k, S, succ):
    M = 1 << k; w = [568 if (S >> r) & 1 else -971 for r in range(M)]
    dist = [0] * M
    for _ in range(M + 1):
        changed = False
        for u in range(M):
            for v in succ[u]:
                if dist[u] + w[u] > dist[v]:
                    dist[v] = dist[u] + w[u]; changed = True
        if not changed:
            return True
    return False

def closed_classes(M, succ):
    reach = []
    for r in range(M):
        seen = {r}; st = [r]
        while st:
            u = st.pop()
            for v in succ[u]:
                if v not in seen: seen.add(v); st.append(v)
        reach.append(seen)
    out = []
    for r in range(M):
        if all(r in reach[v] for v in reach[r]):
            c = frozenset(reach[r])
            if c not in out: out.append(c)
    return out

def pi_class(succ, S, cl):
    idx = sorted(cl); n = len(idx); pos = {r: i for i, r in enumerate(idx)}
    A = [[Fr(0)] * n for _ in range(n)]
    for r in idx:
        for s in succ[r]: A[pos[s]][pos[r]] += Fr(1, 2)
    for i in range(n): A[i][i] -= 1
    A[-1] = [Fr(1)] * n; b = [Fr(0)] * (n - 1) + [Fr(1)]
    for c in range(n):
        p = next(i for i in range(c, n) if A[i][c] != 0)
        A[c], A[p] = A[p], A[c]; b[c], b[p] = b[p], b[c]
        for i in range(n):
            if i != c and A[i][c] != 0:
                f = A[i][c] / A[c][c]
                A[i] = [x - f * y for x, y in zip(A[i], A[c])]; b[i] -= f * b[c]
    mu = {idx[i]: b[i] / A[i][i] for i in range(n)}
    return sum(mu[r] for r in idx if (S >> r) & 1)

if __name__ == "__main__":
    for k in (2, 3, 4):
        M = 1 << k; count = 0; best_pi = (Fr(-1), None); best_dens = (Fr(-1), None)
        for S in range(1 << M):
            succ = graph(k, S)
            if not uniformly_descending(k, S, succ): continue
            count += 1
            res = [r for r in range(M) if (S >> r) & 1]
            d = Fr(len(res), M)
            if d > best_dens[0]: best_dens = (d, res)
            p = max(pi_class(succ, S, cl) for cl in closed_classes(M, succ))
            if p > best_pi[0]: best_pi = (p, res)
        print(f"modulus {M}: {1 << M} sets, {count} uniformly descending; largest pi_C {best_pi[0]} for {best_pi[1]}; "
              f"largest density {best_dens[0]} for {best_dens[1]}")


==> anc/uniq16.py <==
"""Section 6.2, after Theorem 6.4: which changes of two residues modulo 16 make the residue graph of the odd numbers
uniformly descending?  Exact: integer Bellman-Ford with the weights 568 (up) and -971 (down); for cycles of length
l <= 2592 one has 3^a > 2^l  <=>  1539a > 971l  (see unifdesc_exact.py).   usage: python3 uniq16.py"""
import itertools
def U(x): return (3*x+1)//2
def D(x): return (x+1)//2
def uniformly_descending(k, inS):
    M = 1 << k; assert M <= 2592
    succ = []
    for r in range(M):
        rep = r if r else M; g = U(rep) if inS(r) else D(rep); succ.append((g % M, (g + M//2) % M))
    w = [568 if inS(r) else -971 for r in range(M)]
    dist = [0]*M
    for it in range(M + 1):          # longest paths: a change in round M + 1 means a cycle of positive weight
        ch = False
        for u in range(M):
            for v in succ[u]:
                if dist[u] + w[u] > dist[v]: dist[v] = dist[u] + w[u]; ch = True
        if not ch: return True
    return False
if __name__ == "__main__":
    odd = [r for r in range(16) if r % 2]
    print("changes of 1 residue mod 16 that work:",
          [r for r in range(16) if uniformly_descending(4, lambda x, r=r: (x % 2 == 1) != (x == r))])
    print("removals of 2 odd residues mod 16 that work:",
          [R for R in itertools.combinations(odd, 2) if uniformly_descending(4, lambda r, R=R: r % 2 == 1 and r not in R)])
    print("changes of 2 residues mod 16 that work:",
          [R for R in itertools.combinations(range(16), 2) if uniformly_descending(4, lambda r, R=R: (r % 2 == 1) != (r in R))])


==> anc/verify_mod.py <==
import sys
def U(x): return (3*x+1)//2
def D(x): return (x+1)//2
def check(mod, removed, X=10**6):
    inS = lambda x: x % 2 == 1 and (x % mod) not in removed
    cycles = {}; max_stop = 0; arg = None; max_peak_ratio = 0
    for x in range(1, X+1):
        # stopping time: first t with T^t(x) < x (or cycle detection for small x)
        y = x; t = 0; peak = x; seen = set()
        while True:
            y = U(y) if inS(y) else D(y); t += 1; peak = max(peak, y)
            if y < x: break
            if y in seen: break
            seen.add(y)
            if t > 10**5: print("long", x); return
        if y >= x:   # x is on/leads to a cycle with min >= x: record cycle
            c = [y]; z = U(y) if inS(y) else D(y)
            while z != y: c.append(z); z = U(z) if inS(z) else D(z)
            m = c.index(min(c)); cycles[tuple(c[m:]+c[:m])] = True
        elif x > 1000:
            if t > max_stop: max_stop, arg = t, x
            max_peak_ratio = max(max_peak_ratio, peak / x)
    print(f"mod {mod}, removed {sorted(removed)}: cycles {list(cycles)}; for 1000 < x <= {X}: max stopping time {max_stop} (x={arg}), max peak/x {max_peak_ratio:.2f}")
check(16, {9, 15})
check(32, {7, 19, 25, 31})
check(4, {3})
check(2, set(), 3*10**5)   # Collatz itself for comparison
check(64, {7, 15, 39, 57, 63})
check(128, {9, 27, 47, 55, 95, 111, 121, 127})

